Numerical integration of loop integrals through local cancellation of threshold singularities

We propose a new approach that allows for the separate numerical calculation of the real and imaginary parts of finite loop integrals. We find that at one-loop the real part is given by the Loop-Tree Duality integral supplemented with suitable counterterms and the imaginary part is a sum of two-body phase space integrals, constituting a locally finite representation of the generalised optical theorem. These expressions are integrals in momentum space, whose integrands were specially designed to feature local cancellations of threshold singularities. Such a representation is well suited for Monte Carlo integration and avoids the drawbacks of a numerical contour deformation around remaining singularities. Our method is directly applicable to a range integrals with certain geometric properties but not yet fully generalised for arbitrary one-loop integrals. We demonstrate the computational performance with examples of one-loop integrals with various kinematic configurations, which gives promising prospects for an extension to multi-loop integrals.

==> anc/topologies.yaml <==
- analytical_result_imag: -0.0006681071409283451
  analytical_result_real: 0.0005372715006902387
  external_momenta:
  - - 10.5128
    - 6.89159
    - -7.4066
    - -2.85795
  - - 6.45709
    - 2.46635
    - 5.84093
    - 1.22257
  - - -16.96989
    - -9.35794
    - 1.56567
    - 1.6353800000000003
  internal_masses:
  - 0.52559
  - 0.52559
  - 0.52559
  max_n_groups: 1
  name: P3
  numerator: '1'
  origin_shift:
  - -16.945850226803763
  - -9.344683417006003
  - 1.5634520509325545
  - 1.6330632988139784
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    source:
    - -16.945850226803763
    - -9.344683417006003
    - 1.5634520509325545
    - 1.6330632988139784
- analytical_result_imag: -1.0166584186995407e-06
  analytical_result_real: -5.613717858552315e-07
  external_momenta:
  - - 95.77
    - 31.3203
    - -34.0811
    - -9.38565
  - - 94.5474
    - -53.8423
    - 67.1111
    - 45.5676
  - - -190.3174
    - 22.522000000000002
    - -33.029999999999994
    - -36.18195
  internal_masses:
  - 83.0264
  - 76.1287
  - 55.0036
  max_n_groups: 1
  name: P4
  numerator: '1'
  origin_shift:
  - -152.99062799739204
  - 18.10478140074036
  - -26.551857280279457
  - -29.085618302216393
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    source:
    - -152.99062799739204
    - 18.10478140074036
    - -26.551857280279457
    - -29.085618302216393
- analytical_result_imag: -3.0308113297549467e-10
  analytical_result_real: -2.387668663903345e-10
  external_momenta:
  - - 62.8027
    - -49.7197
    - -5.5334
    - -79.4405
  - - 48.5938
    - -1.65847
    - 34.9114
    - 71.8956
  - - 76.7593
    - -19.1433
    - -17.1028
    - 30.2296
  - - -188.1558
    - 70.52147000000001
    - -12.275200000000002
    - -22.684700000000003
  internal_masses:
  - 9.82998
  - 9.82998
  - 9.82998
  - 9.82998
  max_n_groups: 2
  name: P7
  numerator: '1'
  origin_shift:
  - -110.16656769644736
  - 50.81090198906232
  - -29.05363656655488
  - 7.461596518857643
  residue_groups:
  - e_surfaces:
    - - 1
      - 3
    - - 2
      - 0
    - - 2
      - 1
    - - 2
      - 3
    source:
    - -110.16656769644736
    - 50.81090198906232
    - -29.05363656655488
    - 7.461596518857643
- analytical_result_imag: 4.493049123155951e-11
  analytical_result_real: -4.271183830663773e-11
  external_momenta:
  - - 98.0409
    - 77.3741
    - 30.5343
    - -81.8816
  - - 73.6766
    - -53.7875
    - 13.6999
    - 14.2044
  - - 68.142
    - -36.4812
    - 59.895
    - -81.7903
  - - -239.85949999999997
    - 12.894600000000004
    - -104.1292
    - 149.4675
  internal_masses:
  - 81.4487
  - 94.39
  - 57.5315
  - 0.4019
  max_n_groups: 1
  name: P8
  numerator: '1'
  origin_shift:
  - -0.0020569691851051175
  - -0.0002825391086034301
  - -0.0005298725309188512
  - 0.000810691484190329
  residue_groups:
  - e_surfaces:
    - - 1
      - 3
    - - 2
      - 3
    source:
    - -0.0020569691851051175
    - -0.0002825391086034301
    - -0.0005298725309188512
    - 0.000810691484190329
- analytical_result_imag: -1.1965698295802725e-10
  analytical_result_real: -7.378981040751112e-11
  external_momenta:
  - - 76.5022
    - -72.362
    - 10.9523
    - -99.7961
  - - 99.0272
    - 27.2713
    - -25.1191
    - 86.1083
  - - 64.1942
    - 13.1001
    - 18.3774
    - -29.161
  - - -239.7236
    - 31.9906
    - -4.210600000000001
    - 42.8488
  internal_masses:
  - 37.7781
  - 37.7781
  - 36.8432
  - 36.8432
  max_n_groups: 2
  name: P9
  numerator: '1'
  origin_shift:
  - -228.7514113057818
  - 34.70447586829767
  - -4.663795503284564
  - 46.67695317860435
  residue_groups:
  - e_surfaces:
    - - 2
      - 0
    - - 2
      - 3
    - - 1
      - 3
    source:
    - -228.7514113057818
    - 34.70447586829767
    - -4.663795503284564
    - 46.67695317860435
- analytical_result_imag: 2.1355437304513675e-10
  analytical_result_real: -1.855448753360166e-10
  external_momenta:
  - - 13.623
    - -64.2076
    - -17.5909
    - -8.81785
  - - 96.6765
    - 89.6562
    - -18.4728
    - 40.732
  - - 66.2191
    - -39.4992
    - 3.64014
    - -82.3167
  - - -176.5186
    - 14.050600000000003
    - 32.423559999999995
    - 50.40255
  internal_masses:
  - 64.6728
  - 51.1318
  - 64.6728
  - 51.1318
  max_n_groups: 1
  name: P10
  numerator: '1'
  origin_shift:
  - -135.13310460335887
  - 26.793561090473467
  - 28.655152614226882
  - 39.837480038498875
  residue_groups:
  - e_surfaces:
    - - 2
      - 0
    - - 2
      - 3
    source:
    - -135.13310460335887
    - 26.793561090473467
    - 28.655152614226882
    - 39.837480038498875
- analytical_result_imag: 1.403821561901376e-11
  analytical_result_real: 1.0235048844228803e-11
  external_momenta:
  - - 1.58374
    - 6.862
    - -15.0681
    - -10.6357
  - - 7.548
    - -3.36539
    - 34.5739
    - 27.5268
  - - 43.364
    - -49.2765
    - -25.3506
    - -17.6871
  - - 22.581
    - 38.3153
    - -14.6758
    - -3.08209
  - - -75.07674
    - 7.464590000000001
    - 20.5206
    - 3.8780899999999994
  internal_masses:
  - 2.7634
  - 2.7634
  - 2.7634
  - 2.7634
  - 2.7634
  max_n_groups: 1
  name: P13
  numerator: '1'
  origin_shift:
  - 0.0
  - 15.0
  - 0.0
  - 0.0
  residue_groups:
  - e_surfaces:
    - &id002
      - 2
      - 4
    - &id014
      - 3
      - 0
    - &id012
      - 3
      - 1
    - &id003
      - 3
      - 4
    source:
    - 0.0
    - 15.0
    - 0.0
    - 0.0
- analytical_result_imag: -1.0375746489239893e-14
  analytical_result_real: -1.5389826943044688e-15
  external_momenta:
  - - -89.8527
    - 69.4484
    - -96.305
    - 14.4755
  - - -81.6178
    - 6.89065
    - 1.76775
    - 18.3983
  - - -89.8079
    - 24.3249
    - 48.7334
    - 0.74094
  - - -43.202
    - -85.3464
    - 92.3815
    - 93.848
  - - 304.48040000000003
    - -15.317549999999997
    - -46.577650000000006
    - -127.46274
  internal_masses:
  - 22.2143
  - 15.8432
  - 34.8043
  - 2.7634
  - 2.7634
  max_n_groups: 2
  name: P14
  numerator: '1'
  origin_shift:
  - 0.0
  - -70.0
  - 80.0
  - -20.0
  residue_groups:
  - e_surfaces:
    - &id004
      - 0
      - 1
    - &id005
      - 0
      - 2
    - &id006
      - 0
      - 3
    - &id009
      - 4
      - 1
    - &id010
      - 4
      - 2
    - &id011
      - 4
      - 3
    - &id001
      - 1
      - 2
    source:
    - 0.0
    - -70.0
    - 80.0
    - -20.0
- analytical_result_imag: -6.5544e-14
  analytical_result_real: -4.29464e-15
  external_momenta:
  - - 94.7977
    - -70.0401
    - -84.7722
    - 36.0981
  - - -42.1587
    - -36.3375
    - -14.7233
    - -41.2402
  - - 73.7729
    - 88.3706
    - 33.473
    - -24.1754
  - - 81.8564
    - 77.1737
    - -62.3977
    - -6.89737
  - - -208.2683
    - -59.16669999999999
    - 128.4202
    - 36.21487
  internal_masses:
  - 1.30619
  - 1.30619000000001
  - 1.3061900000002
  - 1.2669200000003
  - 1.26692
  max_n_groups: 1
  name: P15
  numerator: '1'
  origin_shift:
  - -0.019443394778932088
  - 0.002769653883724743
  - 0.010154910509143633
  - 0.004509320138620154
  residue_groups:
  - e_surfaces:
    - - 2
      - 4
    - - 3
      - 4
    source:
    - -0.019443394778932088
    - 0.002769653883724743
    - 0.010154910509143633
    - 0.004509320138620154
- analytical_result_imag: 3.4433296549885512e-12
  analytical_result_real: -2.5649225574850057e-12
  external_momenta:
  - - 51.0
    - 0.0
    - 0.0
    - 48.7442
  - - 49.0
    - 0.0
    - 0.0
    - -48.7442
  - - -27.2326
    - -5.54852
    - 16.2092
    - 6.93464
  - - -32.7439
    - 12.9954
    - -0.51743
    - 1.73684
  - - -40.0235
    - -7.44688
    - -15.69177
    - -8.671479999999999
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 4
  name: 1L5P.I
  numerator: '1'
  origin_shift:
  - 0.0
  - 0.0
  - -1.5
  - -10.0
  residue_groups:
  - e_surfaces:
    - - 0
      - 4
    - &id013
      - 1
      - 0
    - *id001
    - &id007
      - 1
      - 3
    - - 1
      - 4
    - &id008
      - 2
      - 3
    - *id002
    - *id003
    source:
    - 0.0
    - 0.0
    - -1.5
    - -10.0
- analytical_result_imag: 0.0
  analytical_result_real: 5.971431960749346e-13
  external_momenta:
  - - -32.6
    - 1.4
    - -2.6
    - 0.0
  - - -37.0
    - -0.4
    - -3.0
    - 0.0
  - - -32.6
    - -4.6
    - 27.4
    - 0.0
  - - -27.8
    - -4.4
    - -4.2
    - 0.0
  - - 130.0
    - 8.0
    - -17.599999999999998
    - -0.0
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 10
  name: 1L5P.II
  numerator: '1'
  origin_shift:
  - 0.0
  - 0.0
  - -10.0
  - 0.0
  residue_groups:
  - e_surfaces:
    - *id004
    - *id005
    - *id006
    - *id001
    - *id007
    - *id008
    - &id015
      - 4
      - 0
    - *id009
    - *id010
    - *id011
    source:
    - 0.0
    - 0.0
    - -10.0
    - 0.0
- analytical_result_imag: -3.0395847182992067e-15
  analytical_result_real: -1.1767997494494647e-13
  external_momenta:
  - - 52.2636
    - 0.0
    - 0.0
    - 26.8275
  - - 47.7364
    - 0.0
    - 0.0
    - -26.8276
  - - -22.8592
    - -3.49855
    - -2.59604
    - -2.02602
  - - -3.14926
    - -0.663267
    - 1.21829
    - 2.71196
  - - -23.6301
    - -2.34527
    - 0.512158
    - 9.10962
  - - -50.36144
    - 6.507087
    - 0.8655919999999998
    - -9.79546
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 6
  name: 1L6P.I
  numerator: '1'
  origin_shift:
  - -77.1408
  - 3.49855
  - 2.59604
  - 2.0261199999999997
  residue_groups:
  - e_surfaces:
    - - 2
      - 3
    - - 0
      - 5
    - - 2
      - 5
    - - 3
      - 5
    - - 4
      - 5
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    - - 2
      - 4
    - - 3
      - 4
    source:
    - -77.1408
    - 3.49855
    - 2.59604
    - 2.0261199999999997
- analytical_result_imag: -0.0011311670476178651
  analytical_result_real: -0.0005548792414605001
  external_momenta:
  - - 2.50925
    - 0.0
    - 0.0
    - 2.30138
  - - 2.55075
    - 0.0
    - 0.0
    - -2.30138
  - - -2.5053
    - -0.487891
    - -1.95655
    - 0.877716
  - - -2.5547000000000004
    - 0.487891
    - 1.95655
    - -0.877716
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 3
  name: 1L4P.K1
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 0
      - 3
    - - 2
      - 3
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -5.719277801841939e-05
  analytical_result_real: -7.240037621441385e-05
  external_momenta:
  - - 6.0
    - 0.0
    - 0.0
    - 5.91608
  - - 6.0
    - 0.0
    - 0.0
    - -5.91608
  - - -6.0
    - -1.31247
    - -5.26331
    - 2.36114
  - - -6.0
    - 1.31247
    - 5.26331
    - -2.36114
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 3
  name: 1L4P.K2
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 0
      - 3
    - - 2
      - 3
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -1.5537833727179022e-06
  analytical_result_real: -2.069838456672279e-06
  external_momenta:
  - - 14.95
    - 0.0
    - 0.0
    - 14.9165
  - - 15.05
    - 0.0
    - 0.0
    - -14.9165
  - - -14.8833
    - -3.23407
    - -12.9694
    - 5.8181
  - - -15.1167
    - 3.23407
    - 12.9694
    - -5.8181
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 3
  name: 1L4P.K3
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 0
      - 3
    - - 2
      - 3
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: 1.7990995794034422e-07
  analytical_result_real: -2.2763332091690625e-06
  external_momenta:
  - - 14.95
    - 0.0
    - 0.0
    - 14.9165
  - - 15.05
    - 0.0
    - 0.0
    - -14.9165
  - - -14.8833
    - -3.23407
    - -12.9694
    - 5.8181
  - - -15.1167
    - 3.23407
    - 12.9694
    - -5.8181
  internal_masses:
  - 1.001
  - 1.001
  - 1.001
  - 1.001
  max_n_groups: 3
  name: 1L4P.K3*
  numerator: '1'
  origin_shift:
  - -28.10003963514928
  - 0.41285231213190476
  - 1.6556372549028078
  - -0.7427223397188789
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    - - 1
      - 3
    - - 2
      - 3
    source:
    - -28.10003963514928
    - 0.41285231213190476
    - 1.6556372549028078
    - -0.7427223397188789
- analytical_result_imag: -0.00044163168967205774
  analytical_result_real: -9.592157421255018e-05
  external_momenta:
  - - 3.0
    - 0.0
    - 0.0
    - 2.0
  - - 3.0
    - 0.0
    - 0.0
    - -2.0
  - - -3.0
    - -0.0
    - -0.0
    - 2.0
  - - -3.0
    - 0.0
    - 0.0
    - -2.0
  internal_masses:
  - 1.0
  - 0.5
  - 1.0
  - 0.5
  max_n_groups: 3
  name: 1L4P.OT
  numerator: '1'
  origin_shift:
  - -5.809262422110072
  - -0.0
  - -0.0
  - -0.12715838525995193
  residue_groups:
  - e_surfaces:
    - - 1
      - 0
    - - 1
      - 2
    - - 0
      - 3
    - - 2
      - 3
    - - 1
      - 3
    source:
    - -5.809262422110072
    - -0.0
    - -0.0
    - -0.12715838525995193
- analytical_result_imag: -0.0008940775400705562
  analytical_result_real: .inf
  external_momenta:
  - - 3.0
    - 0.0
    - 0.0
    - 2.0
  - - 3.0
    - 0.0
    - 0.0
    - -2.0
  - - -3.0
    - -0.0
    - -0.0
    - 2.0
  - - -3.0
    - 0.0
    - 0.0
    - -2.0
  internal_masses:
  - 0.0
  - 0.5
  - 0.0
  - 0.5
  max_n_groups: 3
  name: 1L4P.OT_IR
  numerator: '1'
  origin_shift:
  - -0.15000000000000036
  - -0.0
  - -0.0
  - -0.10000000000000009
  residue_groups:
  - e_surfaces:
    - - 0
      - 3
    - - 2
      - 3
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    source:
    - -0.15000000000000036
    - -0.0
    - -0.0
    - -0.10000000000000009
- analytical_result_imag: -0.0034474312523851817
  analytical_result_real: 0.0003803130316775053
  external_momenta:
  - - 1.0
    - 0.0
    - 0.0
    - 1.0
  - - 1.0
    - 0.0
    - 0.0
    - -1.0
  - - -1.0
    - 0.0
    - 1.0
    - 0.0
  - - -1.0
    - 0.0
    - -1.0
    - 0.0
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 1
  name: 1L4P.4S4C
  numerator: 'LorentzVector kp1 = add(k,ext1);

    LorentzVector kp2 = add(kp1,ext2);

    LorentzVector kp3 = add(kp2,ext3);

    double s = sp(add(ext1,ext2),add(ext1,ext2));

    double t = sp(add(ext2,ext3),add(ext2,ext3));

    double A1 = sp(kp1,kp1);

    double A2 = sp(kp2,kp2);

    double A3 = sp(kp3,kp3);

    double A4 = sp(k,k);

    double numerator = 1. - (A2+A4)/s - (A1+A3)/t;'
  origin_shift:
  - -2.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 1
      - 3
    source:
    - -2.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -0.414486
  analytical_result_real: -4.80114
  external_momenta:
  - - 0.5
    - 0.0
    - 0.0
    - -0.5
  - - 0.5
    - 0.0
    - 0.0
    - 0.5
  - - -0.34976387887
    - -0.1973970875
    - -0.2772935156
    - 0.004064802730000001
  - - -0.27436664839999997
    - -0.09414456732
    - 0.15629256755
    - 0.18349625452999999
  - - -0.3758694727300001
    - 0.29154165482
    - 0.12100094804999997
    - -0.18756105726
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 6
  name: 1L5P.1S2C
  numerator: "LorentzVector k1 = add(k,ext1);\nLorentzVector p1 = ext2;\nLorentzVector\
    \ p2 = ext1;\nLorentzVector p3 = neg(ext3);\nLorentzVector p4 = neg(ext4);\ndouble\
    \ numerator = 1 - ((sp(k1, k1) + 2*sp(k1, p1) - 2*sp(k1, p3) + sp(p1, p1) - 2*sp(p3,\
    \ p1) + sp(p3, p3))\n\t\t*(sp(k1, k1) + 2*sp(k1, p1) - 2*sp(k1, p3) + sp(p1, p1)\
    \ - 2*sp(p3, p1) + sp(p3, p3)\n\t\t - 2*sp(p4, k1) - 2*sp(p4, p1) + 2*sp(p4, p3)\
    \ + sp(p4, p4))\n\t\t)/(\n\t\t(-2*sp(p1, p3) + sp(p3, p3))\n\t\t*(-2*sp(p1, p3)\
    \ - 2*sp(p1, p4) + sp(p3, p3) + 2*sp(p3, p4) + sp(p4, p4))\n\t\t) + (\n\t\tpow(sp(p1,\
    \ p3) + sp(p1, p4),2)\n\t\t*(sp(k1, k1) - 2*sp(k1, p2) + sp(p2, p2))\n\t\t*(sp(k1,\
    \ k1) + 2*sp(k1, p1) - 2*sp(k1, p3) + sp(p1, p1) - 2*sp(p3, p1) + sp(p3, p3))\n\
    \t\t)/(\n\t\tsp(p1, p2)\n\t\t*(-2*sp(p1, p3) - 2*sp(p1, p4) + sp(p3, p3) + 2*sp(p3,\
    \ p4) + sp(p4, p4))\n\t\t*(sp(p1, p4)*sp(p3, p3) - sp(p1, p3)*(2*sp(p3, p4) +\
    \ sp(p4, p4)))\n\t\t) - (pow(sp(p1, p3),2)\n\t\t*(sp(k1, k1) - 2*sp(k1, p2) +\
    \ sp(p2, p2))\n\t\t*(sp(k1, k1) + 2*sp(k1, p1) - 2*sp(k1, p3) + sp(p1, p1) - 2*sp(p3,\
    \ p1) + sp(p3, p3)\n\t\t- 2*sp(p4, k1) - 2*sp(p4, p1) + 2*sp(p4, p3) + sp(p4,\
    \ p4))\n\t\t)/(sp(p1, p2)\n\t\t*(-2*sp(p1, p3) + sp(p3, p3))\n\t\t*(sp(p1, p4)*sp(p3,\
    \ p3) - sp(p1, p3)*(2*sp(p3, p4) + sp(p4, p4)))\n\t\t) - (\n\t\t(sp(k1, k1) +\
    \ 2*sp(k1, p1) + sp(p1, p1))\n\t\t*pow(-sp(p1, p2) + sp(p2, p3) + sp(p2, p4),2)\n\
    \t\t*(sp(k1, k1) + 2*sp(k1, p1) - 2*sp(k1, p3) + sp(p1, p1) - 2*sp(p3, p1) + sp(p3,\
    \ p3))\n\t\t)/(\n\t\tsp(p1, p2)\n\t\t*(-2*sp(p1, p3) - 2*sp(p1, p4) + sp(p3, p3)\
    \ + 2*sp(p3, p4) + sp(p4, p4))\n\t\t*(sp(p2, p4)*(-2*sp(p1, p3) + sp(p3, p3))\
    \ + sp(p1, p2)\n\t\t\t*(-2*sp(p1, p4) + 2*sp(p3, p4) + sp(p4, p4)) - sp(p2, p3)\n\
    \t\t\t*(-2*sp(p1, p4) + 2*sp(p3, p4) + sp(p4, p4)))\n\t\t) + ((sp(k1, k1) + 2*sp(k1,\
    \ p1) + sp(p1, p1))\n\t\t*pow(sp(p1, p2) - sp(p2, p3),2)\n\t\t*(sp(k1, k1) + 2*sp(k1,\
    \ p1) - 2*sp(k1, p3) + sp(p1, p1) - 2*sp(p3, p1)\n\t\t+ sp(p3, p3) - 2*sp(p4,\
    \ k1) - 2*sp(p4, p1) + 2*sp(p4, p3) + sp(p4, p4))\n\t\t)/(sp(p1, p2)*(-2*sp(p1,\
    \ p3) + sp(p3, p3))\n\t\t*(sp(p2, p4)*(-2*sp(p1, p3) + sp(p3, p3)) + sp(p1, p2)\n\
    \t\t\t*(-2*sp(p1, p4) + 2*sp(p3, p4) + sp(p4, p4)) - sp(p2, p3)\n\t\t\t*(-2*sp(p1,\
    \ p4) + 2*sp(p3, p4) + sp(p4, p4))));"
  origin_shift:
  - -1.0
  - -1.3877787807814457e-17
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    source:
    - -1.0
    - -1.3877787807814457e-17
    - -0.0
    - -0.0
  - e_surfaces:
    - - 3
      - 4
    - - 1
      - 3
    - - 1
      - 4
    - - 2
      - 3
    - - 2
      - 4
    source:
    - -0.3758694727300001
    - 0.29154165482
    - 0.12100094804999997
    - -0.18756105726
- analytical_result_imag: 6.578303892544342e-08
  analytical_result_real: -7.437071459084584e-08
  external_momenta:
  - - 14.0
    - -6.6
    - -40.0
    - 0.0
  - - -43.0
    - 15.2
    - 33.0
    - 0.0
  - - -17.9
    - -50.0
    - 11.8
    - 0.0
  - - 46.9
    - 41.4
    - -4.800000000000001
    - -0.0
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 1
  name: Box_4E
  numerator: '1'
  origin_shift:
  - 0.0
  - 9.852338623219412
  - 12.13340537182148
  - 0.0
  residue_groups:
  - e_surfaces:
    - *id004
    - *id005
    - *id012
    - - 3
      - 2
    source:
    - 0.0
    - 9.852338623219412
    - 12.13340537182148
    - 0.0
- analytical_result_imag: -0.05904605515284121
  analytical_result_real: -1.596104820773664
  external_momenta:
  - - 500.0
    - 0.0
    - 0.0
    - -500.0
  - - 500.0
    - 0.0
    - 0.0
    - 500.0
  - - -499.9999999999998
    - -109.4801410572723
    - -439.0394567245279
    - 196.9549141269151
  - - -500.0000000000002
    - 109.4801410572723
    - 439.0394567245279
    - -196.9549141269151
  - - 500.0
    - 0.0
    - 0.0
    - -500.0
  - - 0.0
    - 0.0
    - 0.0
    - 0.0
  - - 0.0
    - 0.0
    - 0.0
    - 0.0
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 100.0
  - 200.0
  - 300.0
  max_n_groups: 3
  name: ee_aa
  numerator: 'LorentzVector K1 = add(k,ext1);

    LorentzVector p1 = ext2;

    LorentzVector p2 = ext1;

    LorentzVector q1 = neg(ext3);

    double mUV1 = m5;

    double mUV2 = m6;

    double mUV3 = m7;

    double t1 = sp(K1, p1);

    double t2 = sp(p1, q1);

    double t3 = sp(K1, q1);

    double t5 = sp(p1, p2);

    double t6 = sp(p2, p2);

    double t7 = sp(p2, q1);

    double t8 = t5 + t6 - t7;

    double t10 = sp(K1, p2);

    double t12 = sp(p1, p1);

    double t13 = t12 + t5 - t2;

    double t15 = t5 + t10;

    double t16 = sp(q1, q1);

    double t17 = t2 + t7 - t16;

    double t19 = t1 + t10 - t3;

    double t20 = t5 - t7;

    double t25 = sp(K1, K1);

    double t26 = mUV1 * mUV1;

    double t27 = t25 - t26;

    double t29 = mUV2 * mUV2;

    double t30 = t25 - t29;

    double t31 = mUV3 * mUV3;

    double t32 = t25 - t31;

    double t33 = t30 * t32;

    double t35 = t25 - 0.2e1 * t10 + t6;

    double t36 = 0.2e1 * t2;

    double t37 = t12 - t36 + t16;

    double t38 = t37 * t37;

    double t39 = 0.1e1 / t38;

    double t45 = t2 * t2;

    double t47 = 0.2e1 * t3;

    double t50 = t16 * t1;

    double t53 = t2 * t7;

    double t54 = 0.2e1 * t53;

    double t55 = t10 - t7;

    double t61 = t16 * t5;

    double t64 = t61 - t54;

    double t68 = 0.2e1 * t1;

    double t69 = t68 + t25 + t12;

    double t72 = 0.1e1 / t38 / t37;

    double t77 = t7 - t3;

    double t80 = t1 - t5;

    double t86 = t27 * t30;

    double t92 = t5 * t5;

    double t112 = t10 * t10;

    double t114 = t1 * t1;

    double t134 = 0.1e1 / t5;

    double t136 = t25 + t68 - t47 + t12 - t36 + t16;

    double t142 = -t61 / 0.2e1 + t53;

    double t153 = t25 * t35 * t136;

    double t162 = t69 * t39;

    double t172 = t31 / 0.2e1;

    double t174 = t3 - t172 + t25 / 0.2e1 - t1;

    double t189 = t10 * (t3 - t172 - t1);

    double numerator = -0.256e3 * ((t1 - t2 - t3) * t8 + (-t10 - t7) * t13 + t15 *
    t17 + t19 * t20) * (t1 - t2) * t27 * t33 * t35 * t39 - 0.128e3 * t35 * t27 * ((-0.2e1
    * t45 + (-t47 + t16) * t2 + t50) * t8 + (-t16 * t55 - t54) * t13 + (0.2e1 * t15
    * t2 - t61) * t17 + t19 * t64) * t69 * t30 * t32 * t72 + 0.256e3 * (t16 * t80
    + 0.2e1 * t77 * t2) * (t10 + t5 + t6 - t7) * t39 * t86 * t32 * t69 - 0.256e3 *
    t86 * t32 * ((t16 - t25) * t92 + ((-t3 / 0.2e1 - t16 / 0.2e1 + t1 + t7 - t2) *
    t25 + (t16 - t3 + t68) * t10 - t50 + (-0.2e1 * t7 + t3) * t2 - t3 * t77) * t5
    + (-t2 * t10 / 0.2e1 - t7 * (t1 - t36) / 0.2e1) * t25 + t2 * t112 + (-0.2e1 *
    t114 + (t47 + t36 - t7) * t1 - t2 * (t2 + t7 + t3)) * t10 + t1 * t7 * (t2 + t7
    - t3)) / t37 - 0.256e3 * t39 * t15 * t64 * t80 * t134 * t27 * t33 * t136 - 0.512e3
    * t142 * t25 * t35 * t136 * t10 * t69 * t1 * t134 * t39 - 0.256e3 * t153 * t1
    * ((t3 - t1) * t8 - t19 * t20 + t10 * (t12 + t5 - t36 - t7 + t16)) * t162 - 0.512e3
    * t136 * t69 * t25 * ((t45 * t25 / 0.2e1 + (-t16 * t25 / 0.4e1 + t3 * t174) *
    t2 - t1 * t174 * t16 / 0.2e1) * t8 + t174 * t142 * t19 + (t53 * t25 / 0.2e1 +
    (t55 * t25 / 0.2e1 + t189) * t16 / 0.2e1) * t13 - ((t15 * t25 / 0.2e1 + t189)
    * t2 - t61 * t25 / 0.4e1) * t17) * t35 * t72 + 0.512e3 * t153 * (t2 * t3 - t50
    / 0.2e1) * t10 * t162;'
  origin_shift:
  - -1000.0
  - -0.0
  - -2.842170943040401e-14
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    - - 1
      - 3
    - - 2
      - 3
    source:
    - -1000.0
    - -0.0
    - -2.842170943040401e-14
    - -0.0
- analytical_result_imag: 0.00018783219896713866
  analytical_result_real: 0.0001004336598083351
  external_momenta:
  - - 500.0
    - 0.0
    - 0.0
    - -500.0
  - - 500.0
    - 0.0
    - 0.0
    - 500.0
  - - -499.9999999999998
    - -109.4801410572723
    - -439.0394567245279
    - 196.9549141269151
  - - -470.0000000000002
    - 94.4801410572723
    - 459.0394567245279
    - -166.9549141269151
  - - -30.0
    - 15.0
    - -20.0
    - -30.0
  - - 500.0
    - 0.0
    - 0.0
    - -500.0
  - - 0.0
    - 0.0
    - 0.0
    - 0.0
  - - 0.0
    - 0.0
    - 0.0
    - 0.0
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 100.0
  - 200.0
  - 300.0
  max_n_groups: 2
  name: ee_aaa
  numerator: 'LorentzVector K1 = add(k,ext1);

    LorentzVector p1 = ext2;

    LorentzVector p2 = ext1;

    LorentzVector q1 = neg(ext3);

    LorentzVector q2 = neg(ext5);

    double mUV1 = m6;

    double mUV2 = m7;

    double mUV3 = m8;

    double t1 = sp(q1, q2);

    double t2 = 0.4e1 * t1;

    double t3 = sp(K1, q2);

    double t4 = 0.2e1 * t3;

    double t5 = -t2 - t4;

    double t6 = sp(p2, q2);

    double t8 = sp(q2, q2);

    double t9 = sp(K1, p2);

    double t10 = sp(p2, q1);

    double t11 = 0.2e1 * t10;

    double t12 = t9 + t11;

    double t15 = sp(p1, q1);

    double t16 = t15 * t15;

    double t18 = sp(p1, q2);

    double t19 = 0.2e1 * t18;

    double t20 = 0.2e1 * t1;

    double t21 = t19 + t20 + t3;

    double t23 = sp(p1, p2);

    double t24 = t9 / 0.2e1;

    double t28 = sp(q1, q1);

    double t30 = sp(K1, p1);

    double t32 = sp(K1, q1);

    double t36 = 0.2e1 * t30 * t1 + 0.2e1 * t32 * (t18 - t20);

    double t42 = (t30 * t10 + t32 * (t23 - t11)) * t8;

    double t45 = t23 * t8;

    double t46 = t45 / 0.2e1;

    double t47 = t18 * t6;

    double t50 = -t19 + t1;

    double t52 = t18 * t32;

    double t54 = (t50 * t30 + t52) * t6;

    double t55 = t10 / 0.2e1;

    double t56 = -t55 + t23;

    double t58 = t23 * t32;

    double t61 = (t56 * t30 - t58 / 0.2e1) * t8;

    double t65 = sp(p2, p2);

    double t66 = 0.2e1 * t6;

    double t67 = t65 - t66 + t8;

    double t68 = t67 * t67;

    double t69 = 0.1e1 / t68;

    double t71 = sp(p1, p1);

    double t72 = 0.2e1 * t15;

    double t73 = t71 - t72 + t28;

    double t74 = t73 * t73;

    double t76 = 0.1e1 / t74 / t73;

    double t77 = sp(K1, K1);

    double t78 = mUV1 * mUV1;

    double t79 = t77 - t78;

    double t82 = mUV2 * mUV2;

    double t83 = t77 - t82;

    double t84 = mUV3 * mUV3;

    double t85 = t77 - t84;

    double t86 = t83 * t85;

    double t87 = 0.2e1 * t30;

    double t88 = t77 + t87 + t71;

    double t89 = 0.2e1 * t9;

    double t90 = t77 - t89 + t65;

    double t91 = t88 * t90;

    double t92 = t77 - t89 + t4 + t65 - t66 + t8;

    double t98 = -0.2e1 * t18 + 0.2e1 * t1;

    double t99 = t98 * t30;

    double t100 = -t1 - t3;

    double t101 = 0.2e1 * t100;

    double t104 = -t98 * t32;

    double t109 = t23 - t10;

    double t110 = t109 * t30;

    double t112 = (t9 + t10) * t15;

    double t114 = -t109 * t32;

    double t115 = t23 + t9;

    double t123 = 0.1e1 / t74;

    double t126 = t79 * t83;

    double t127 = t85 * t90;

    double t132 = t71 + t23 - t15 - t18;

    double t134 = t15 + t10 - t28 - t1;

    double t137 = 0.2e1 * t16;

    double t138 = 0.2e1 * t32;

    double t139 = -t138 + t28;

    double t141 = t28 * t30;

    double t147 = -0.2e1 * t18 + 0.2e1 * t1 - 0.2e1 * t3;

    double t149 = t23 + t9 - t10;

    double t160 = t3 * t30;

    double t161 = 0.4e1 * t160;

    double t164 = t32 * t3;

    double t165 = 0.2e1 * t164;

    double t172 = t9 * t30;

    double t173 = 0.2e1 * t172;

    double t174 = t56 * t77;

    double t175 = t9 * t32;

    double t184 = -t1 + t3;

    double t187 = t77 - t138;

    double t208 = t23 * t28 / 0.2e1;

    double t212 = t30 + t9 - t32 - t3;

    double t216 = -t137 + (t77 + t87 - t138) * t15 + t141;

    double t218 = t23 + t65 - t10 - t6;

    double t222 = t18 + t6 - t1 - t8;

    double t227 = 0.4e1 * t18;

    double t232 = t28 * t3;

    double t235 = t30 * t30;

    double t239 = 0.4e1 * t3;

    double t240 = t20 - t239;

    double t242 = t1 / 0.2e1;

    double t248 = t77 - t138 + t28;

    double t255 = 0.2e1 * t23;

    double t278 = 0.1e1 / t73;

    double t283 = -t138 + t2;

    double t285 = t30 - t19;

    double t288 = t6 * t6;

    double t290 = -t11 + t32 - t20;

    double t292 = t30 - t255 - t19;

    double t300 = t9 * t1 + t3 * (t10 - t20);

    double t307 = (t18 * t9 + t3 * (t23 - t19)) * t28;

    double t310 = t15 * t10;

    double t311 = -t208 + t310;

    double t315 = t10 * t3;

    double t318 = t18 / 0.2e1;

    double t319 = t23 - t318;

    double t321 = t23 * t3;

    double t324 = t28 * (t319 * t9 - t321 / 0.2e1);

    double t329 = 0.1e1 / t68 / t67;

    double t333 = t77 + t87 - t138 + t71 - t72 + t28;

    double t338 = 0.1e1 / t67;

    double t340 = t9 * t9;

    double t342 = 0.4e1 * t6;

    double t347 = t28 / 0.2e1;

    double t354 = 0.4e1 * t32;

    double t363 = t18 + t10;

    double t366 = 0.4e1 * t10;

    double t377 = t28 * t8;

    double t378 = t1 * t1;

    double t388 = 0.2e1 * t32 - 0.2e1 * t1 - 0.2e1 * t3;

    double t390 = t4 - t8;

    double t392 = t3 * t3;

    double t406 = t6 * t28;

    double t410 = t10 * t10;

    double t417 = t32 * t8;

    double t435 = t8 / 0.2e1;

    double t446 = t32 * t32;

    double t447 = 0.2e1 * t446;

    double t454 = t18 * t18;

    double t468 = t32 * t1;

    double t469 = 0.2e1 * t468;

    double t472 = t10 * t8;

    double t485 = t77 * t77;

    double t488 = 0.4e1 * t164;

    double t490 = t23 * t23;

    double t509 = t15 * t8;

    double t515 = t6 * t1;

    double t516 = 0.4e1 * t515;

    double t537 = t32 / 0.2e1;

    double t558 = -t32 + t1;

    double t563 = (t366 - t20) * t77;

    double t569 = -t30 + t18;

    double t585 = t77 + t4;

    double t603 = 0.2e1 * t472;

    double t616 = t8 * t9;

    double t617 = -0.2e1 * t288 + (t77 - t89 + t4) * t6 - t616;

    double t626 = 0.8e1 * t10;

    double t644 = t77 + t4 + t8;

    double t652 = 0.4e1 * t23;

    double t682 = -0.2e1 * t10 + 0.2e1 * t1;

    double t683 = t682 * t9;

    double t687 = -t682 * t3;

    double t692 = t23 - t18;

    double t693 = t692 * t9;

    double t697 = -t692 * t3;

    double t698 = t30 - t23;

    double t713 = t377 * t23;

    double t717 = 0.2e1 * t47 * t28;

    double t723 = 0.1e1 / t23;

    double t731 = t123 * t69;

    double t743 = t90 * t333 * t92;

    double t747 = t92 * t77;

    double t750 = t3 * t84;

    double t754 = 0.2e1 * t175;

    double t756 = t9 * t84;

    double t761 = 0.2e1 * t160;

    double t773 = -t84 + t77 - t87 + t138;

    double t792 = t333 * t88;

    double t806 = t77 * t88 * t743;

    double t809 = t15 - t347;

    double t825 = t32 * t84;

    double t830 = t30 * t84;

    double t844 = -t84 + t77 + t89 - t4;

    double t874 = t6 - t435;

    double numerator = 0.512e3 * ((t8 * t12 + t5 * t6) * t16 + ((t21 * t6 - (t23 +
    t24 + t10) * t8) * t28 + t36 * t6 - t42) * t15 + t28 * ((t46 - t47) * t28 + t54
    + t61)) * t69 * t76 * t79 * t86 * t91 * t92 + 0.1024e4 * t69 * ((t99 + t101 *
    t15 + t104 + t28 * (t18 + t3)) * t6 + t8 * (t110 + t112 + t114 - t28 * t115 /
    0.2e1)) * (t30 - t15) * t123 * t126 * t127 * t92 - 0.512e3 * t83 * (-t28 * t132
    + 0.2e1 * t15 * t134 + t139 * t15 - t137 + t141) * t90 * t79 * (t147 * t6 + t8
    * t149) * t85 * t88 * t69 * t123 + 0.512e3 * t126 * (((-t101 * t15 - t161 - t50
    * t77 + t165 - 0.2e1 * t28 * (t18 + t3 / 0.2e1)) * t6 - t8 * (t112 - t173 + t174
    + t175 - (t24 + t23) * t28)) * t132 + ((0.2e1 * t15 * t18 - t18 * t187 + 0.2e1
    * t184 * t30) * t6 + t8 * (-0.2e1 * t23 * t15 + (-0.2e1 * t9 + 0.2e1 * t10) *
    t30 + t23 * t187) / 0.2e1) * t134 + ((t147 * t15 - t18 * t28) * t6 + t8 * (t149
    * t15 + t208)) * t212 - t216 * t8 * t218 / 0.2e1 + t6 * t216 * t222 + (0.4e1 *
    t16 * t3 + (-0.8e1 * t160 + (t227 - t20 + t3) * t77 + (-t227 + t4) * t32 - t232)
    * t15 + 0.4e1 * t235 * t3 + (t50 * t77 + t240 * t32 + 0.2e1 * t28 * (t18 - t242
    + t3)) * t30 + t52 * t248) * t6 + t8 * (-0.2e1 * t16 * t9 + (0.4e1 * t172 + (-t255
    - t24 + t10) * t77 + (t255 - t9) * t32 + t9 * t28 / 0.2e1) * t15 - 0.2e1 * t9
    * t235 + (t174 + (-t10 + t89) * t32 - (t23 - t55 + t9) * t28) * t30 - t58 * t248
    / 0.2e1)) * t127 * t69 * t278 - 0.512e3 * ((t283 * t15 + t28 * t285) * t288 +
    ((t290 * t15 - t28 * t292 / 0.2e1) * t8 + 0.2e1 * t300 * t15 - t307) * t6 + (t311
    * t8 + ((-t11 + t1) * t9 + t315) * t15 + t324) * t8) * t329 * t123 * t79 * t86
    * t91 * t333 + 0.512e3 * t278 * t338 * ((0.4e1 * t340 + (t342 + t20 - t239) *
    t9 + (-t66 - t4 + t8) * t10 + 0.2e1 * (t6 + t347 - t3) * t6) * t235 + ((-0.4e1
    * t15 - t354 - t20) * t340 + ((-0.4e1 * t77 + 0.2e1 * t28 - 0.8e1 * t1 + 0.2e1
    * t8) * t23 + 0.2e1 * t363 * t77 + (t366 - t66 - t138 - t28 + t20 - t4) * t18
    + (-t72 + t138 + t20 + t4 - t8) * t10 + (-t342 + t239 - t8) * t15 + (-t354 - t28)
    * t6 - t240 * t32 + t377 - 0.2e1 * t378 + 0.2e1 * t1 * t3) * t9 + ((-t66 - t1
    + t4) * t77 + 0.4e1 * t315 + t388 * t6 + t390 * t32 + 0.2e1 * t392 + (-t28 + t20)
    * t3 - t377) * t23 + ((t10 + t6) * t18 - t10 * (t10 - t6 - t1 + t4)) * t77 + ((t66
    - t239) * t10 + t406) * t18 - t390 * t410 + ((t4 + t8) * t15 + (0.2e1 * t32 -
    0.2e1 * t1 + 0.2e1 * t3) * t6 - t417 - 0.2e1 * t3 * t184) * t10 - 0.2e1 * t6 *
    ((t6 + t32 + t1 - t4) * t15 + (t6 - t3) * (t32 - t347))) * t30 + ((-t72 + t138
    + t28) * t18 + 0.2e1 * t15 * (t15 + t32 + t435)) * t340 + (((t72 + t138 + t1)
    * t77 + 0.4e1 * t52 - t388 * t15 - t447 + (t20 - t4 - t8) * t32 - t28 * (t3 -
    t8)) * t23 + (t454 + (-t15 - t10 - t138 - t1) * t18 - t310) * t77 + (-t138 - t28)
    * t454 + ((-t72 - t354) * t10 + (0.2e1 * t32 + 0.2e1 * t1 + 0.2e1 * t3) * t15
    - t139 * t6 + t447 + t469 - t232) * t18 + 0.2e1 * t15 * (-t472 / 0.2e1 + (t6 -
    t3 - t435) * t15 + (t138 + t1 - t3) * t6 - (t3 + t435) * t32)) * t9 + (t485 +
    (-t28 + t2 - t8) * t77 - t488 + t377) * t490 + (-t363 * t485 + ((-t366 + t66 +
    t28 - t20 - t3) * t18 + (t72 + t32 - t20 + t8) * t10 + (-t1 - t3 + t8) * t15 +
    (t32 + t28 - t1) * t6 - t377 + t378) * t77 + (-0.2e1 * t406 + 0.2e1 * (t32 + t347)
    * t3) * t18 + (-0.2e1 * t509 + 0.2e1 * t32 * (t3 - t435)) * t10 + (0.2e1 * t3
    * t100 + t417 + t516) * t15 + (-t447 + t469 - t232) * t6 + t446 * t8 - 0.2e1 *
    t468 * t3 + t28 * t392) * t23 + (t77 * t18 * t10 + 0.2e1 * t10 * t454 + (0.2e1
    * t410 + (-t15 - t6 - t32 - t1 + t3) * t10 - 0.2e1 * t6 * (t15 + t537 - t347))
    * t18 + ((-t66 + t3 + t8) * t10 + t6 * (t15 + t6 - t1)) * t15) * t77) * t126 *
    t85 + 0.256e3 * t83 * t88 * t79 * t85 * (((0.4e1 * t558 * t6 - 0.8e1 * t175 +
    t563 + t488 - 0.4e1 * t8 * (t10 - t537)) * t15 - 0.2e1 * t28 * (t569 * t6 - t173
    + t319 * t77 + t160 + t8 * (t30 - t255) / 0.2e1)) * t218 + ((0.4e1 * t10 * t6
    + (0.4e1 * t32 + 0.4e1 * t1) * t9 - 0.2e1 * t10 * t585) * t15 + t28 * (-0.2e1
    * t23 * t6 + (-0.2e1 * t30 - 0.2e1 * t18) * t9 + t23 * t585)) * t222 + (((0.4e1
    * t10 - 0.4e1 * t32 - 0.4e1 * t1) * t6 + t603) * t15 + 0.2e1 * t28 * ((t30 - t23
    + t18) * t6 - t46)) * t212 - t28 * t617 * t132 + 0.2e1 * t15 * t617 * t134 + (-0.8e1
    * t32 * t288 + (-0.16e2 * t175 + (t626 - t138 - t2) * t77 + (t626 + t354) * t3
    + 0.2e1 * t417) * t6 - 0.8e1 * t340 * t32 + (t563 + (0.8e1 * t32 + t2) * t3 -
    0.4e1 * (t10 - t32 - t242) * t8) * t9 - 0.2e1 * t315 * t644) * t15 + t28 * (0.4e1
    * t30 * t288 + (0.8e1 * t172 + (t30 - t652 + t19) * t77 + (-t87 - t652) * t3 -
    t8 * t30) * t6 + 0.4e1 * t30 * t340 + ((-t255 + t18) * t77 + (-0.4e1 * t30 - t19)
    * t3 - 0.2e1 * t8 * (t30 - t23 + t318)) * t9 + t321 * t644)) * t338 * t123 + 0.1024e4
    * t69 * ((t683 + 0.2e1 * t558 * t6 + t687 - t8 * (t10 - t32)) * t15 + t28 * (t693
    - t569 * t6 + t697 - t8 * t698 / 0.2e1)) * t123 * (t9 + t6) * t126 * t85 * t88
    * t333 + 0.512e3 * t698 * (t713 + (-t603 + t516) * t15 - t717) * t69 * t115 *
    t123 * t723 * t79 * t83 * t85 * t333 * t92 - 0.512e3 * t731 * t723 * t30 * t9
    * (-0.2e1 * t509 * t10 + 0.4e1 * t515 * t15 + t713 - t717) * t77 * t88 * t743
    + 0.512e3 * t747 * (((-t5 * t77 - t161 + t488 - 0.2e1 * t750) * t6 - (t12 * t77
    - t173 + t754 - t756) * t8) * t16 + (((-t21 * t77 - t165 + t750 + t761) * t6 +
    t8 * (-t173 + t754 + (t9 + t255 + t11) * t77 - t756) / 0.2e1) * t28 + t773 * (-t36
    * t6 + t42)) * t15 - (t77 * (t45 - 0.2e1 * t47) * t28 / 0.2e1 + t773 * (t54 +
    t61)) * t28) * t90 * t792 * t69 * t76 + 0.512e3 * t731 * (-0.2e1 * t6 * t3 + t616)
    * (-0.2e1 * t15 * t32 + t141) * t806 - 0.1024e4 * t123 * ((-0.2e1 * t809 * t3
    + t104 + t99) * t6 + t8 * (t9 * t809 + t110 + t114)) * t30 * t69 * t806 + 0.512e3
    * t747 * (((t283 * t77 - 0.4e1 * t175 + t488 + 0.2e1 * t825) * t15 + (t285 * t77
    + t173 - t761 - t830) * t28) * t288 + (((t290 * t77 - t165 + t754 - t825) * t15
    - (t292 * t77 + t173 - t761 - t830) * t28 / 0.2e1) * t8 + 0.2e1 * t844 * (t300
    * t15 - t307 / 0.2e1)) * t6 - 0.2e1 * t8 * (-t77 * t311 * t8 / 0.2e1 + (((t10
    - t242) * t9 - t315 / 0.2e1) * t15 - t324 / 0.2e1) * t844)) * t90 * t792 * t123
    * t329 - 0.1024e4 * t123 * t9 * ((-0.2e1 * t874 * t32 + t683 + t687) * t15 + t28
    * (t30 * t874 + t693 + t697)) * t69 * t806;'
  origin_shift:
  - -1000.0
  - -0.0
  - -2.842170943040401e-14
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 2
      - 4
    source:
    - -1000.0
    - -0.0
    - -2.842170943040401e-14
    - -0.0
- analytical_result_imag: 8.390477204688454e-13
  analytical_result_real: -1.7134062171871724e-12
  external_momenta:
  - - 48.125
    - 0.0
    - 0.0
    - 47.86455
  - - 51.875
    - 0.0
    - 0.0
    - -47.86455
  - - -33.19087
    - 4.234357
    - -3.14104
    - -13.18475
  - - -20.90788
    - -11.43512
    - -0.41655
    - 9.011335
  - - -45.90125000000001
    - 7.200762999999999
    - 3.55759
    - 4.1734149999999985
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 4
  name: 1L5P.III
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 2
      - 3
    source:
    - -66.80913000000001
    - -4.234357
    - 3.14104
    - 13.18475
  - e_surfaces:
    - - 0
      - 4
    - - 2
      - 4
    - - 3
      - 4
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: 3.4899423665949145e-12
  analytical_result_real: -3.900140029851322e-12
  external_momenta:
  - - 48.09394
    - 0.0
    - 0.0
    - 48.05087
  - - 51.90606
    - 0.0
    - 0.0
    - -48.05087
  - - -30.68412
    - 6.8656
    - -28.46056
    - 0.541318
  - - -36.07736
    - -9.406076
    - 29.38819
    - 10.81775
  - - -33.238519999999994
    - 2.540476000000001
    - -0.9276300000000006
    - -11.359068
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 4
  name: 1L5P.IV
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 2
      - 3
    source:
    - -69.31587999999999
    - -6.8656
    - 28.46056
    - -0.541318
  - e_surfaces:
    - - 0
      - 4
    - - 2
      - 4
    - - 3
      - 4
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -4.118696992028203e-15
  analytical_result_real: -2.1805718929649167e-13
  external_momenta:
  - - 42.6
    - 21.2
    - -2.6
    - 0.0
  - - 45.0
    - 3.4
    - -40.2
    - 0.0
  - - 68.0
    - -64.4
    - 6.4
    - 0.0
  - - -57.4
    - -48.8
    - -4.2
    - 0.0
  - - -98.19999999999999
    - 88.60000000000001
    - 40.60000000000001
    - -0.0
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 4
  name: 1L5P.VI
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 0
      - 4
    - - 1
      - 4
    - - 3
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
  - e_surfaces:
    - - 1
      - 0
    source:
    - -87.6
    - -24.599999999999998
    - 42.800000000000004
    - -0.0
  - e_surfaces:
    - - 2
      - 0
    - - 2
      - 1
    - - 2
      - 3
    - - 2
      - 4
    source:
    - -155.6
    - 39.80000000000001
    - 36.400000000000006
    - -0.0
- analytical_result_imag: 20.701398879714716
  analytical_result_real: 4.2343251464040765
  external_momenta:
  - - -0.12
    - -0.16
    - -0.535
    - 0.0
  - - 0.47
    - -0.035
    - -0.14
    - 0.0
  - - -0.04
    - -0.12
    - 0.145
    - 0.0
  - - 0.31
    - 0.105
    - -0.055
    - 0.0
  - - 0.035
    - 0.395
    - 0.885
    - 0.0
  - - -0.655
    - -0.185
    - -0.29999999999999993
    - -0.0
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 4
  name: 1L6P.II
  numerator: '1'
  origin_shift:
  - -0.62
  - 0.21000000000000002
  - 0.5850000000000001
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 4
      - 5
    source:
    - -0.655
    - -0.185
    - -0.29999999999999993
    - -0.0
  - e_surfaces:
    - - 3
      - 0
    - - 1
      - 0
    - - 2
      - 0
    - - 3
      - 1
    - - 3
      - 2
    source:
    - -0.62
    - 0.21000000000000002
    - 0.5850000000000001
    - -0.0
- analytical_result_imag: -1.3691845834190098e-15
  analytical_result_real: -2.2590104980564833e-15
  external_momenta:
  - - 49.44317
    - 0.0
    - 0.0
    - 48.59427
  - - 50.55683
    - 0.0
    - 0.0
    - -48.59427
  - - -17.2078
    - 11.03588
    - 8.354782
    - 0.767527
  - - -17.44801
    - 9.007121
    - -9.498643
    - -5.609868
  - - -36.56425
    - -7.735831
    - 11.65555
    - 10.83451
  - - -28.77994000000001
    - -12.30717
    - -10.511689
    - -5.9921690000000005
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 6
  name: 1L6P.III
  numerator: '1'
  origin_shift:
  - -82.79220000000001
  - -11.03588
  - -8.354782
  - -0.7675269999999995
  residue_groups:
  - e_surfaces:
    - - 2
      - 3
    - - 1
      - 5
    - - 2
      - 4
    - - 3
      - 4
    source:
    - -82.79220000000001
    - -11.03588
    - -8.354782
    - -0.7675269999999995
  - e_surfaces:
    - - 0
      - 5
    - - 2
      - 5
    - - 3
      - 5
    - - 4
      - 5
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -1.2977032367259977e-15
  analytical_result_real: -2.1658944467869117e-15
  external_momenta:
  - - 54.189672
    - 0.0
    - 0.0
    - 44.892435
  - - 45.810328
    - 0.0
    - 0.0
    - -44.892435
  - - -11.052241
    - 4.796501
    - 0.292702
    - -9.949694
  - - -36.743683
    - 2.034332
    - 17.505904
    - -12.330042
  - - -27.515447
    - -10.275943
    - -11.985663
    - 13.882073
  - - -24.688629000000006
    - 3.4451099999999997
    - -5.812942999999999
    - 8.397663
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 6
  name: 1L6P.IV
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 3
      - 4
    - - 1
      - 5
    - - 2
      - 3
    - - 2
      - 4
    source:
    - -52.20407600000001
    - -6.830833
    - -17.798606
    - 22.279736
  - e_surfaces:
    - - 0
      - 5
    - - 2
      - 5
    - - 3
      - 5
    - - 4
      - 5
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: 3.0193937848736e-17
  analytical_result_real: -7.73337287748906e-17
  external_momenta:
  - - -80.0
    - 29.0
    - -70.0
    - 0.0
  - - 83.5
    - 14.0
    - 70.0
    - 0.0
  - - 88.5
    - 6.5
    - -6.0
    - 0.0
  - - 36.5
    - -71.0
    - 97.5
    - 0.0
  - - 12.5
    - -83.5
    - -57.5
    - 0.0
  - - -141.0
    - 105.0
    - -34.0
    - -0.0
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 2
  name: 1L6P.VII
  numerator: '1'
  origin_shift:
  - 80.0
  - -29.0
  - 70.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - *id013
    - - 2
      - 0
    - *id014
    - *id015
    - - 5
      - 0
    source:
    - 80.0
    - -29.0
    - 70.0
    - -0.0
  - e_surfaces:
    - - 2
      - 1
    - - 2
      - 5
    - *id012
    - - 3
      - 5
    - - 4
      - 5
    source:
    - 0.0
    - -10.0
    - -10.0
    - 0.0
- analytical_result_imag: -0.021199947840871293
  analytical_result_real: 0.006351422396733273
  external_momenta:
  - - 0.368586
    - 0.0
    - 0.0
    - 0.0
  - - 0.472182
    - -0.212043
    - -0.371825
    - 0.0
  - - 1.160846
    - -1.135148
    - 0.124235
    - 0.0
  - - -0.38569
    - -0.23195
    - -0.073402
    - 0.0
  - - -0.766957
    - 0.965016
    - 0.901979
    - 0.0
  - - -0.8489670000000001
    - 0.6141249999999999
    - -0.5809869999999999
    - -0.0
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 4
  name: 1L6P.VIII
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 2
      - 0
    - - 2
      - 1
    - - 2
      - 3
    - - 2
      - 4
    source:
    - -2.001614
    - 1.347191
    - 0.24759000000000003
    - -0.0
  - e_surfaces:
    - - 0
      - 5
    - - 1
      - 5
    - - 3
      - 5
    - - 4
      - 5
    - - 1
      - 0
    - - 2
      - 5
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -7.939611647261428e-17
  analytical_result_real: -1.1528179207838485e-14
  external_momenta:
  - - 42.745529
    - 0.0
    - 0.0
    - 39.734245
  - - 57.254471
    - 0.0
    - 0.0
    - -39.734245
  - - -34.238986
    - -17.923525
    - 7.837553
    - 18.89406
  - - -26.647615
    - 10.053515
    - 6.928042
    - -21.19678
  - - -17.206142
    - -8.357794
    - -14.264812
    - -2.436956
  - - -21.907257
    - 16.227804
    - -0.5007830000000002
    - 4.739676000000001
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 6
  name: 1L6P.IX
  numerator: '1'
  origin_shift:
  - -39.113399
  - 7.870010000000001
  - -14.765595
  - 2.3027200000000008
  residue_groups:
  - e_surfaces:
    - - 0
      - 5
    - - 2
      - 5
    - - 3
      - 5
    - - 4
      - 5
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
  - e_surfaces:
    - - 3
      - 4
    source:
    - -39.113399
    - 7.870010000000001
    - -14.765595
    - 2.3027200000000008
  - e_surfaces:
    - - 2
      - 3
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    - - 2
      - 4
    source:
    - -65.761014
    - 17.923525
    - -7.837553
    - -18.894059999999996
- analytical_result_imag: 2.81475384885133
  analytical_result_real: 2.4732705295325634
  external_momenta:
  - - 0.426
    - 0.212
    - -0.026
    - 0.0
  - - 0.45
    - 0.034
    - -0.402
    - 0.0
  - - 0.68
    - -0.644
    - 0.064
    - 0.0
  - - -0.574
    - -0.325
    - -0.042
    - 0.0
  - - -0.395
    - 0.655
    - 0.145
    - 0.0
  - - -0.5870000000000001
    - 0.06800000000000006
    - 0.261
    - -0.0
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 4
  name: 1L6P.X
  numerator: '1'
  origin_shift:
  - -0.876
  - -0.246
  - 0.42800000000000005
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 0
      - 5
    - - 1
      - 5
    - - 3
      - 5
    - - 4
      - 5
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
  - e_surfaces:
    - - 1
      - 0
    source:
    - -0.876
    - -0.246
    - 0.42800000000000005
    - -0.0
  - e_surfaces:
    - - 2
      - 0
    - - 2
      - 1
    - - 2
      - 3
    - - 2
      - 4
    - - 2
      - 5
    source:
    - -1.556
    - 0.398
    - 0.36400000000000005
    - -0.0
- analytical_result_imag: -0.001852245912194817
  analytical_result_real: -0.002184002443836302
  external_momenta:
  - - 2.509249
    - 0.0
    - 0.0
    - 2.301376
  - - 2.550751
    - 0.0
    - 0.0
    - -2.301376
  - - -2.505296
    - -0.487891
    - -1.95655
    - 0.877716
  - - -2.5547040000000005
    - 0.487891
    - 1.95655
    - -0.877716
  internal_masses:
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  max_n_groups: 5
  name: 1L4P.K1*
  numerator: '1'
  origin_shift:
  - -2.0073985647409245
  - -0.0
  - -0.0
  - -1.841100217367511
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    - - 1
      - 3
    - - 2
      - 3
    source:
    - -4.741019951693544
    - 0.06211940415355527
    - 0.24911244560083823
    - -0.1117528196585752
  - e_surfaces:
    - - 0
      - 3
    - - 1
      - 0
    source:
    - -2.0073985647409245
    - -0.0
    - -0.0
    - -1.841100217367511
- analytical_result_imag: -3.0270008477462893e-05
  analytical_result_real: -0.00010812517269390602
  external_momenta:
  - - 6.0
    - 0.0
    - 0.0
    - 5.91608
  - - 6.0
    - 0.0
    - 0.0
    - -5.91608
  - - -6.0
    - -1.312474
    - -5.263309
    - 2.361142
  - - -6.0
    - 1.312474
    - 5.263309
    - -2.361142
  internal_masses:
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  max_n_groups: 5
  name: 1L4P.K2*
  numerator: '1'
  origin_shift:
  - -11.598075100066428
  - -0.0
  - -0.0
  - -0.39630331033316724
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    - - 1
      - 3
    - - 2
      - 3
    source:
    - -11.598075702856763
    - 0.08791919832812878
    - 0.3525752950787786
    - -0.15816672313422941
  - e_surfaces:
    - - 1
      - 0
    - - 0
      - 3
    source:
    - -11.598075100066428
    - -0.0
    - -0.0
    - -0.39630331033316724
- analytical_result_imag: 1.908471547533976e-05
  analytical_result_real: -6.453455394073126e-05
  external_momenta:
  - - 3.284091
    - 0.0
    - 0.0
    - 3.128139
  - - 3.315909
    - 0.0
    - 0.0
    - -3.128139
  - - -2.647944
    - -0.87222
    - -1.954177
    - 0.996008
  - - -2.280718
    - 0.094349
    - 1.789725
    - -0.547409
  - - -1.671338
    - 0.777871
    - 0.16445200000000004
    - -0.44859899999999997
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 4
  name: 1L5P.K1
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 2
      - 3
    source:
    - -3.952056
    - 0.87222
    - 1.954177
    - -0.996008
  - e_surfaces:
    - - 0
      - 4
    - - 2
      - 4
    - - 3
      - 4
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: 1.510742002234223e-07
  analytical_result_real: -1.8067867081438038e-06
  external_momenta:
  - - 7.5
    - 0.0
    - 0.0
    - 7.433034
  - - 7.5
    - 0.0
    - 0.0
    - -7.433034
  - - -6.790921
    - -2.482013
    - -5.560858
    - 2.834267
  - - -5.425506
    - 0.268481
    - 5.09289
    - -1.557723
  - - -2.7835729999999987
    - 2.213532
    - 0.46796799999999994
    - -1.2765440000000001
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 4
  name: 1L5P.K2
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 2
      - 3
    source:
    - -8.209079
    - 2.482013
    - 5.560858
    - -2.834267
  - e_surfaces:
    - - 0
      - 4
    - - 2
      - 4
    - - 3
      - 4
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: 6.62398294069074e-10
  analytical_result_real: -1.2353143892884568e-09
  external_momenta:
  - - 22.466667
    - 0.0
    - 0.0
    - 22.4444
  - - 22.533333
    - 0.0
    - 0.0
    - -22.4444
  - - -19.839945
    - -7.246924
    - -16.236465
    - 8.275427
  - - -16.075466
    - 0.783905
    - 14.870102
    - -4.548202
  - - -9.084589000000001
    - 6.463019
    - 1.3663629999999998
    - -3.7272250000000007
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 4
  name: 1L5P.K3
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 2
      - 3
    source:
    - -25.160055
    - 7.246924
    - 16.236465
    - -8.275427
  - e_surfaces:
    - - 0
      - 4
    - - 2
      - 4
    - - 3
      - 4
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -2.6039617155135447e-05
  analytical_result_real: -7.949164082129596e-05
  external_momenta:
  - - 3.284091
    - 0.0
    - 0.0
    - 3.128139
  - - 3.315909
    - 0.0
    - 0.0
    - -3.128139
  - - -2.647944
    - -0.87222
    - -1.954177
    - 0.996008
  - - -2.280718
    - 0.094349
    - 1.789725
    - -0.547409
  - - -1.671338
    - 0.777871
    - 0.16445200000000004
    - -0.44859899999999997
  internal_masses:
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  max_n_groups: 5
  name: 1L5P.K1*
  numerator: '1'
  origin_shift:
  - -0.6568181185895838
  - -0.0
  - -0.0
  - -0.6256277224555293
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    source:
    - -6.262858468307933
    - 0.11105279672548002
    - 0.2488097282183489
    - -0.12681373272907281
  - e_surfaces:
    - - 2
      - 3
    source:
    - -3.710558842022524
    - 0.8622297182737994
    - 1.764669353258387
    - -0.9380447981700095
  - e_surfaces:
    - - 0
      - 4
    - - 2
      - 4
    - - 3
      - 4
    - - 1
      - 0
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.6568181185895838
    - -0.0
    - -0.0
    - -0.6256277224555293
- analytical_result_imag: 4.83021432314301e-07
  analytical_result_real: -3.276952326107582e-06
  external_momenta:
  - - 7.5
    - 0.0
    - 0.0
    - 7.433034
  - - 7.5
    - 0.0
    - 0.0
    - -7.433034
  - - -6.790921
    - -2.482013
    - -5.560858
    - 2.834267
  - - -5.425506
    - 0.268481
    - 5.09289
    - -1.557723
  - - -2.7835729999999987
    - 2.213532
    - 0.46796799999999994
    - -1.2765440000000001
  internal_masses:
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  max_n_groups: 6
  name: 1L5P.K2*
  numerator: '1'
  origin_shift:
  - -2.597108181848844
  - 2.0652528487610127
  - 0.4366199563091898
  - -1.1910314070764636
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    source:
    - -14.545098653867248
    - 0.1662618450161606
    - 0.37250349250905446
    - -0.18985817587918286
  - e_surfaces:
    - - 2
      - 3
    source:
    - -7.845640504722853
    - 2.464028257074547
    - 5.219700460369222
    - -2.729919773551702
  - e_surfaces:
    - - 3
      - 4
    source:
    - -2.597108181848844
    - 2.0652528487610127
    - 0.4366199563091898
    - -1.1910314070764636
  - e_surfaces:
    - - 0
      - 4
    - - 2
      - 4
    - - 1
      - 0
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.5024017291789402
    - -0.0
    - -0.0
    - -0.4979158846194478
- analytical_result_imag: 1.2149744532513378e-09
  analytical_result_real: -1.5312951808764712e-09
  external_momenta:
  - - 22.466667
    - 0.0
    - 0.0
    - 22.4444
  - - 22.533333
    - 0.0
    - 0.0
    - -22.4444
  - - -19.839945
    - -7.246924
    - -16.236465
    - 8.275427
  - - -16.075466
    - 0.783905
    - 14.870102
    - -4.548202
  - - -9.084589000000001
    - 6.463019
    - 1.3663629999999998
    - -3.7272250000000007
  internal_masses:
  - 1.001
  - 1.001
  - 1.001
  - 1.001
  - 1.001
  max_n_groups: 6
  name: 1L5P.K3*
  numerator: '1'
  origin_shift:
  - -42.46802537752144
  - 0.9248527482828597
  - 2.072098352024729
  - -1.0561103447703024
  residue_groups:
  - e_surfaces:
    - - 2
      - 3
    source:
    - -24.080882953294914
    - 7.194299188795625
    - 15.238210989195373
    - -7.970098839611483
  - e_surfaces:
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 2
      - 4
    - - 3
      - 4
    source:
    - -42.46802537752144
    - 0.9248527482828597
    - 2.072098352024729
    - -1.0561103447703024
- analytical_result_imag: -5.102522741575636e-07
  analytical_result_real: -1.5475561601164395e-06
  external_momenta:
  - - 4.112273
    - 0.0
    - 0.0
    - 3.988833
  - - 4.137727
    - 0.0
    - 0.0
    - -3.988833
  - - -1.308494
    - 0.130202
    - -0.236127
    - 0.446595
  - - -2.330559
    - 0.611813
    - 1.778792
    - -0.450657
  - - -1.663031
    - 0.62378
    - 0.57564
    - -0.291906
  - - -2.947916
    - -1.365795
    - -2.118305
    - 0.29596799999999995
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 6
  name: 1L6P.K1
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 3
      - 4
    source:
    - -4.610947
    - -0.7420150000000001
    - -1.542665
    - 0.0040619999999999545
  - e_surfaces:
    - - 0
      - 5
    - - 2
      - 5
    - - 3
      - 5
    - - 4
      - 5
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    - - 2
      - 3
    - - 2
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -6.043999792426392e-09
  analytical_result_real: -6.963372978795593e-08
  external_momenta:
  - - 9.0
    - 0.0
    - 0.0
    - 8.944272
  - - 9.0
    - 0.0
    - 0.0
    - -8.944272
  - - -1.834425
    - 0.383828
    - -0.696086
    - 1.316532
  - - -5.789201
    - 1.803582
    - 5.243759
    - -1.328506
  - - -2.828699
    - 1.838861
    - 1.696948
    - -0.860519
  - - -7.547675
    - -4.0262709999999995
    - -6.2446209999999995
    - 0.872493
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 6
  name: 1L6P.K2
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 3
      - 4
    - - 2
      - 3
    - - 1
      - 5
    - - 2
      - 4
    source:
    - -10.376374
    - -2.18741
    - -4.547673
    - 0.01197399999999993
  - e_surfaces:
    - - 0
      - 5
    - - 2
      - 5
    - - 3
      - 5
    - - 4
      - 5
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -4.065949855050379e-13
  analytical_result_real: -2.5195578638370064e-12
  external_momenta:
  - - 31.47619
    - 0.0
    - 0.0
    - 31.460301
  - - 31.52381
    - 0.0
    - 0.0
    - -31.460301
  - - -6.088927
    - 1.322424
    - -2.398262
    - 4.535919
  - - -20.049102
    - 6.21398
    - 18.06661
    - -4.577176
  - - -10.397668
    - 6.335529
    - 5.846587
    - -2.964794
  - - -26.464302999999997
    - -13.871933
    - -21.514935
    - 3.006051
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 6
  name: 1L6P.K3
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 3
      - 4
    - - 2
      - 3
    - - 1
      - 5
    - - 2
      - 4
    source:
    - -36.861971
    - -7.536404000000001
    - -15.668348000000002
    - 0.04125699999999988
  - e_surfaces:
    - - 0
      - 5
    - - 2
      - 5
    - - 3
      - 5
    - - 4
      - 5
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -1.3021322318060456e-06
  analytical_result_real: -2.273543284905681e-06
  external_momenta:
  - - 4.112273
    - 0.0
    - 0.0
    - 3.988833
  - - 4.137727
    - 0.0
    - 0.0
    - -3.988833
  - - -1.308494
    - 0.130202
    - -0.236127
    - 0.446595
  - - -2.330559
    - 0.611813
    - 1.778792
    - -0.450657
  - - -1.663031
    - 0.62378
    - 0.57564
    - -0.291906
  - - -2.947916
    - -1.365795
    - -2.118305
    - 0.29596799999999995
  internal_masses:
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  max_n_groups: 8
  name: 1L6P.K1*
  numerator: '1'
  origin_shift:
  - -7.60109541677904
  - -0.0
  - -0.0
  - -0.6255540820849257
  residue_groups:
  - e_surfaces:
    - - 0
      - 5
    - - 3
      - 5
    source:
    - -0.8224540246769934
    - -0.0
    - -0.0
    - -0.7977660419467303
  - e_surfaces:
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -7.60109541677904
    - -0.0
    - -0.0
    - -0.6255540820849257
  - e_surfaces:
    - - 2
      - 3
    source:
    - -6.694730811918241
    - -0.19498485602118007
    - 0.047776595501195646
    - -0.3988764200647307
  - e_surfaces:
    - - 3
      - 4
    - - 1
      - 5
    - - 2
      - 4
    - - 2
      - 5
    - - 4
      - 5
    source:
    - -4.4618162054441335
    - -0.7979519049813617
    - -1.5942849942022363
    - 0.03023840544020219
- analytical_result_imag: 2.1993439213895395e-08
  analytical_result_real: -6.379295490244818e-08
  external_momenta:
  - - 9.0
    - 0.0
    - 0.0
    - 8.944272
  - - 9.0
    - 0.0
    - 0.0
    - -8.944272
  - - -1.834425
    - 0.383828
    - -0.696086
    - 1.316532
  - - -5.789201
    - 1.803582
    - 5.243759
    - -1.328506
  - - -2.828699
    - 1.838861
    - 1.696948
    - -0.860519
  - - -7.547675
    - -4.0262709999999995
    - -6.2446209999999995
    - 0.872493
  internal_masses:
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  max_n_groups: 8
  name: 1L6P.K2*
  numerator: '1'
  origin_shift:
  - -0.60288672868713
  - -0.0
  - -0.0
  - -0.5991536540631
  residue_groups:
  - e_surfaces:
    - - 2
      - 3
    source:
    - -15.77777354813498
    - -0.5046446235992867
    - 0.3448220944230027
    - -1.227539312475178
  - e_surfaces:
    - - 4
      - 5
    - - 3
      - 4
    - - 1
      - 5
    - - 2
      - 4
    - - 2
      - 5
    source:
    - -7.042078971454242
    - -3.7565632254271737
    - -5.8263126365141
    - 0.8140473202729352
  - e_surfaces:
    - - 0
      - 5
    - - 3
      - 5
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    source:
    - -0.60288672868713
    - -0.0
    - -0.0
    - -0.5991536540631
- analytical_result_imag: 1.2816149016467793e-12
  analytical_result_real: -2.216660447154832e-12
  external_momenta:
  - - 31.47619
    - 0.0
    - 0.0
    - 31.460301
  - - 31.52381
    - 0.0
    - 0.0
    - -31.460301
  - - -6.088927
    - 1.322424
    - -2.398262
    - 4.535919
  - - -20.049102
    - 6.21398
    - 18.06661
    - -4.577176
  - - -10.397668
    - 6.335529
    - 5.846587
    - -2.964794
  - - -26.464302999999997
    - -13.871933
    - -21.514935
    - 3.006051
  internal_masses:
  - 1.001
  - 1.001
  - 1.001
  - 1.001
  - 1.001
  - 1.001
  max_n_groups: 10
  name: 1L6P.K3*
  numerator: '1'
  origin_shift:
  - -62.22292911493688
  - -0.16876818988119052
  - 0.30606699258395464
  - -0.5788754885556371
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    source:
    - -62.22292911493688
    - -0.16876818988119052
    - 0.30606699258395464
    - -0.5788754885556371
  - e_surfaces:
    - - 2
      - 3
    source:
    - -55.56514265176631
    - -1.739579055888149
    - 1.1854197146596244
    - -4.228645383076564
  - e_surfaces:
    - - 4
      - 5
    source:
    - -25.705984085340365
    - -13.474440983044513
    - -20.89843729143868
    - 2.9199143905555154
  - e_surfaces:
    - - 3
      - 4
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    - - 2
      - 4
    - - 2
      - 5
    - - 3
      - 5
    source:
    - -36.427038744930705
    - -7.801417839163446
    - -15.912909498633043
    - 0.16527370646109407
- analytical_result_imag: -5.09916948788215e-10
  analytical_result_real: -1.6279928241884865e-10
  external_momenta:
  - - 5.931162
    - 0.0
    - 0.0
    - 5.846253
  - - 5.948838
    - 0.0
    - 0.0
    - -5.846253
  - - -1.354077
    - 0.060302
    - -0.265237
    - 0.565276
  - - -1.860284
    - 0.424365
    - 1.260507
    - 0.041159
  - - -1.526182
    - 0.483403
    - 0.365948
    - -0.040443
  - - -3.174566
    - -1.394883
    - -2.141942
    - 1.137653
  - - -1.648698
    - 0.22834
    - 0.058146
    - -0.320447
  - - -2.3161929999999984
    - 0.19847300000000012
    - 0.7225779999999997
    - -1.3831980000000001
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 13
  name: 1L8P.K1
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 5
      - 6
    source:
    - -3.9648909999999984
    - 0.4268130000000001
    - 0.7807239999999998
    - -1.703645
  - e_surfaces:
    - - 3
      - 4
    - - 1
      - 7
    - - 2
      - 3
    - - 2
      - 4
    - - 2
      - 5
    - - 2
      - 6
    - - 3
      - 5
    - - 3
      - 6
    - - 4
      - 5
    - - 4
      - 6
    source:
    - -8.665638999999999
    - -0.484667
    - -0.9952700000000001
    - -0.6064350000000001
  - e_surfaces:
    - - 0
      - 7
    - - 2
      - 7
    - - 3
      - 7
    - - 4
      - 7
    - - 5
      - 7
    - - 6
      - 7
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    - - 1
      - 6
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -4.209151447530031e-12
  analytical_result_real: -1.952887510554331e-12
  external_momenta:
  - - 12.0
    - 0.0
    - 0.0
    - 11.958261
  - - 12.0
    - 0.0
    - 0.0
    - -11.958261
  - - -2.197826
    - 0.188137
    - -0.82751
    - 1.763596
  - - -4.270248
    - 1.323969
    - 3.932637
    - 0.128412
  - - -2.14336
    - 1.508162
    - 1.141717
    - -0.126176
  - - -8.786013
    - -4.351876
    - -6.682614
    - 3.549349
  - - -1.593716
    - 0.712395
    - 0.18141
    - -0.999757
  - - -5.008837000000002
    - 0.6192130000000001
    - 2.2543599999999997
    - -4.315424
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 13
  name: 1L8P.K2
  numerator: '1'
  origin_shift:
  - -6.602553000000002
  - 1.3316080000000001
  - 2.4357699999999998
  - -5.315181
  residue_groups:
  - e_surfaces:
    - - 5
      - 6
    source:
    - -6.602553000000002
    - 1.3316080000000001
    - 2.4357699999999998
    - -5.315181
  - e_surfaces:
    - - 2
      - 3
    - - 1
      - 7
    - - 2
      - 4
    - - 2
      - 5
    - - 2
      - 6
    - - 3
      - 5
    - - 3
      - 6
    - - 4
      - 6
    source:
    - -21.802174
    - -0.188137
    - 0.82751
    - -1.763596
  - e_surfaces:
    - - 4
      - 5
    - - 3
      - 4
    source:
    - -15.388566000000003
    - -3.0202679999999997
    - -4.246844
    - -1.7658319999999998
  - e_surfaces:
    - - 0
      - 7
    - - 2
      - 7
    - - 3
      - 7
    - - 4
      - 7
    - - 5
      - 7
    - - 6
      - 7
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    - - 1
      - 6
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: -1.2737915320999571e-19
  analytical_result_real: -8.256713978917572e-20
  external_momenta:
  - - 53.986111
    - 0.0
    - 0.0
    - 53.976849
  - - 54.013889
    - 0.0
    - 0.0
    - -53.976849
  - - -9.091249
    - 0.82497
    - -3.62859
    - 7.733276
  - - -18.638426
    - 5.805536
    - 17.244408
    - 0.563081
  - - -9.700743
    - 6.613211
    - 5.00637
    - -0.553275
  - - -38.743269
    - -19.082749
    - -29.302911
    - 15.563708
  - - -8.866195
    - 3.123815
    - 0.795474
    - -4.383882
  - - -22.960118
    - 2.7152169999999995
    - 9.885249
    - -18.922908
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 13
  name: 1L8P.K3
  numerator: '1'
  origin_shift:
  - -0.0
  - -0.0
  - -0.0
  - -0.0
  residue_groups:
  - e_surfaces:
    - - 5
      - 6
    source:
    - -31.826313
    - 5.839032
    - 10.680723
    - -23.30679
  - e_surfaces:
    - - 2
      - 3
    - - 1
      - 7
    - - 2
      - 4
    - - 2
      - 5
    - - 2
      - 6
    - - 3
      - 5
    - - 3
      - 6
    - - 4
      - 6
    source:
    - -98.908751
    - -0.82497
    - 3.62859
    - -7.733276
  - e_surfaces:
    - - 4
      - 5
    - - 3
      - 4
    source:
    - -70.569582
    - -13.243717
    - -18.622188
    - -7.743082
  - e_surfaces:
    - - 0
      - 7
    - - 2
      - 7
    - - 3
      - 7
    - - 4
      - 7
    - - 5
      - 7
    - - 6
      - 7
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    - - 1
      - 6
    source:
    - -0.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: 3.5692810008010406e-10
  analytical_result_real: -1.468062023104277e-09
  external_momenta:
  - - 5.931162
    - 0.0
    - 0.0
    - 5.846253
  - - 5.948838
    - 0.0
    - 0.0
    - -5.846253
  - - -1.354077
    - 0.060302
    - -0.265237
    - 0.565276
  - - -1.860284
    - 0.424365
    - 1.260507
    - 0.041159
  - - -1.526182
    - 0.483403
    - 0.365948
    - -0.040443
  - - -3.174566
    - -1.394883
    - -2.141942
    - 1.137653
  - - -1.648698
    - 0.22834
    - 0.058146
    - -0.320447
  - - -2.3161929999999984
    - 0.19847300000000012
    - 0.7225779999999997
    - -1.3831980000000001
  internal_masses:
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  - 0.4
  max_n_groups: 16
  name: 1L8P.K1*
  numerator: '1'
  origin_shift:
  - -11.707596282801534
  - -0.007677767921988068
  - 0.033770490702204725
  - -0.07197203973118182
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    source:
    - -11.707596282801534
    - -0.007677767921988068
    - 0.033770490702204725
    - -0.07197203973118182
  - e_surfaces:
    - - 5
      - 6
    source:
    - -3.854449115277652
    - 0.4115171119977701
    - 0.7768289544373402
    - -1.682179109561835
  - e_surfaces:
    - - 3
      - 5
    - - 1
      - 6
    - - 1
      - 7
    - - 2
      - 3
    - - 2
      - 4
    - - 2
      - 5
    - - 2
      - 6
    - - 2
      - 7
    - - 3
      - 4
    - - 3
      - 6
    - - 4
      - 5
    - - 4
      - 6
    source:
    - -8.620727398718207
    - -0.47595859309617805
    - -0.9783019058994753
    - -0.6169178971989978
  - e_surfaces:
    - - 0
      - 7
    - - 3
      - 7
    - - 4
      - 7
    - - 5
      - 7
    - - 6
      - 7
    - - 1
      - 0
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    source:
    - -1.1862189083780645
    - -0.0
    - -0.0
    - -1.1692373015206776
- analytical_result_imag: 1.147180088733709e-12
  analytical_result_real: -2.7058685535143613e-12
  external_momenta:
  - - 12.0
    - 0.0
    - 0.0
    - 11.958261
  - - 12.0
    - 0.0
    - 0.0
    - -11.958261
  - - -2.197826
    - 0.188137
    - -0.82751
    - 1.763596
  - - -4.270248
    - 1.323969
    - 3.932637
    - 0.128412
  - - -2.14336
    - 1.508162
    - 1.141717
    - -0.126176
  - - -8.786013
    - -4.351876
    - -6.682614
    - 3.549349
  - - -1.593716
    - 0.712395
    - 0.18141
    - -0.999757
  - - -5.008837000000002
    - 0.6192130000000001
    - 2.2543599999999997
    - -4.315424
  internal_masses:
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  - 0.25
  max_n_groups: 16
  name: 1L8P.K2*
  numerator: '1'
  origin_shift:
  - -6.495794317845981
  - 1.283886604611415
  - 2.423617839558892
  - -5.248210009061678
  residue_groups:
  - e_surfaces:
    - - 2
      - 3
    source:
    - -21.516121825479573
    - -0.2768260436919906
    - 0.5640734582699904
    - -1.772197966872771
  - e_surfaces:
    - - 5
      - 6
    source:
    - -6.495794317845981
    - 1.283886604611415
    - 2.423617839558892
    - -5.248210009061678
  - e_surfaces:
    - - 6
      - 7
    source:
    - -4.6733085585493015
    - 0.5777335961351882
    - 2.103346521767667
    - -4.026345419699034
  - e_surfaces:
    - - 4
      - 5
    - - 3
      - 4
    - - 1
      - 6
    - - 1
      - 7
    - - 2
      - 4
    - - 2
      - 5
    - - 2
      - 6
    - - 2
      - 7
    - - 3
      - 5
    - - 3
      - 6
    - - 4
      - 6
    source:
    - -14.800009350974845
    - -2.728744921723994
    - -3.7991896541017405
    - -2.003595471743189
  - e_surfaces:
    - - 0
      - 7
    - - 3
      - 7
    - - 4
      - 7
    - - 5
      - 7
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    source:
    - -0.8038528982936697
    - -0.0
    - -0.0
    - -0.801056896950179
- analytical_result_imag: 5.751464128430347e-09
  analytical_result_real: -4.042207185814176e-08
  external_momenta:
  - - 5.398611
    - 0.0
    - 0.0
    - 5.397685
  - - 5.401389
    - 0.0
    - 0.0
    - -5.397685
  - - -0.909125
    - 0.082497
    - -0.362859
    - 0.773328
  - - -1.863843
    - 0.580554
    - 1.724441
    - 0.056308
  - - -0.970074
    - 0.661321
    - 0.500637
    - -0.055328
  - - -3.874327
    - -1.908275
    - -2.930291
    - 1.556371
  - - -0.88662
    - 0.312381
    - 0.079547
    - -0.438388
  - - -2.296011000000002
    - 0.2715219999999998
    - 0.9885250000000001
    - -1.892291
  internal_masses:
  - 0.1001
  - 0.1001
  - 0.1001
  - 0.1001
  - 0.1001
  - 0.1001
  - 0.1001
  - 0.1001
  max_n_groups: 21
  name: 1L8P.K3*
  numerator: '1'
  origin_shift:
  - -10.683976578814127
  - -0.010528347782286368
  - 0.046308420281133245
  - -0.09869287530188925
  residue_groups:
  - e_surfaces:
    - - 1
      - 2
    source:
    - -10.683976578814127
    - -0.010528347782286368
    - 0.046308420281133245
    - -0.09869287530188925
  - e_surfaces:
    - - 5
      - 6
    source:
    - -3.164113824725957
    - 0.5773788817427066
    - 1.0664106504460487
    - -2.321523208980129
  - e_surfaces:
    - - 2
      - 3
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    - - 1
      - 6
    - - 1
      - 7
    - - 2
      - 4
    - - 2
      - 5
    - - 2
      - 6
    - - 2
      - 7
    - - 3
      - 5
    - - 3
      - 6
    - - 3
      - 7
    - - 4
      - 6
    - - 4
      - 7
    - - 5
      - 7
    - - 6
      - 7
    source:
    - -9.765752352344135
    - -0.12147048306010962
    - 0.24709462303996105
    - -0.7771080426560641
  - e_surfaces:
    - - 4
      - 5
    - - 3
      - 4
    source:
    - -6.94594139880246
    - -1.2696914826739616
    - -1.7782532048206707
    - -0.8189049115726212
- analytical_result_imag: 0.0317518049311205
  analytical_result_real: -0.010073977698353031
  external_momenta:
  - - 0.4497499305169485
    - 0.0
    - 0.0
    - 2.25
  - - -0.4497499305169485
    - 0.0
    - 0.0
    - 2.25
  - - 0.01190914841688229
    - 0.00481122790222081
    - -0.008341860844658933
    - -0.1071870295667918
  - - -0.002953676144156443
    - 0.01653208835624463
    - 0.02848734934413556
    - -0.1815601292160575
  - - -0.003076524095310454
    - 0.01513401940618041
    - 0.00786118844855331
    - -0.1145973197460721
  - - 0.01826390036566392
    - -0.01970736165619368
    - -0.0615245085342336
    - -0.3439554953185766
  - - -0.009504372484440455
    - 0.007908062483943984
    - 0.0006339866998242896
    - -0.09724614230247199
  - - -0.03995306507647221
    - 0.01291832979641057
    - 0.01465796670892942
    - -0.2346799225420517
  - - 0.01397668611845013
    - -0.00738242601065895
    - 0.02042622601469497
    - -0.1493384309094558
  - - 0.002922013023842157
    - 0.01278514318474546
    - 0.01951856314298546
    - -0.1394607788531113
  - - 0.02083295515366754
    - -0.01206148100688736
    - 0.01196453807046953
    - -0.1539189328635323
  - - 0.01119494688534474
    - 0.00432391154145307
    - 0.0009659621201751422
    - -0.09617121835580723
  - - 0.005716287720297196
    - 0.01106557732182106
    - -0.03298377382829205
    - -0.1915758519961705
  - - -0.005369562427290601
    - -0.00811697726473058
    - 0.01165446985452119
    - -0.1067174058163273
  - - -0.00303820364239971
    - 0.009971571409418041
    - 0.02249169047900925
    - -0.144874002011176
  - - 0.0003487267645289652
    - 0.01615148442435443
    - -0.008542986948582871
    - -0.1182132274187326
  - - -0.005117047914552306
    - 0.002247503633420992
    - -0.01651133441512298
    - -0.1149847398690462
  - - -0.02846706995927437
    - -0.01362233500133967
    - 0.04794467816646061
    - -0.29663252718812
  - - 0.06091584485756565
    - 0.02195915724549356
    - -0.01197142659379113
    - -0.3376854970358458
  - - 0.005980168657704429
    - 0.0002629583881848908
    - -0.007665766571385161
    - -0.08938617642223451
  - - -0.03342042485085184
    - 0.01650655929454859
    - 0.01312973979301172
    - -0.2113516834560396
  - - -0.001264861426574454
    - 0.001915890345560194
    - 0.01316019919940445
    - -0.1004317371666761
  - - 0.003562605710800451
    - -0.007763262588943596
    - 0.007852910865420467
    - -0.09481938284651482
  - - -0.01421836695496606
    - -0.007456157604864838
    - -0.003770019054652306
    - -0.1114640400271648
  - - -0.01310529030415713
    - -0.008542658344382956
    - -0.01598285983983683
    - -0.134645595379589
  - - -0.01913722145628823
    - 0.0008006367042236684
    - -5.783245758276338e-05
    - -0.1216426743367967
  - - 0.02334791001580955
    - 0.005082287378373648
    - -0.003533908119628511
    - -0.1421656651323283
  - - -0.0009648375412153016
    - 0.0005048990265441869
    - -0.005142668558714967
    - -0.07947214518508028
  - - 0.0003717510139731589
    - -0.04957556091851899
    - -0.04157498399677061
    - -0.3320901132800368
  - - 0.000247579573419329
    - -0.02665308744662153
    - -0.003145539144342609
    - -0.1537321357581931
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 1
  name: 1L30P.I
  numerator: '1'
  origin_shift:
  - -0.4497499305169485
  - -0.0
  - -0.0
  - -2.25
  residue_groups:
  - e_surfaces:
    - - 0
      - 13
    - - 0
      - 14
    - - 0
      - 15
    - - 0
      - 16
    - - 0
      - 17
    source:
    - -0.4497499305169485
    - -0.0
    - -0.0
    - -2.25
- analytical_result_imag: -1.7111276860342227e-22
  analytical_result_real: -2.9916543732184364e-09
  external_momenta:
  - - 3.0
    - 0.0
    - 0.0
    - 2.99833287011299
  - - 3.0
    - 0.0
    - 0.0
    - -2.99833287011299
  - - -0.1429160394223891
    - 0.03207485268147207
    - -0.05561240563105956
    - 0.07939432277921528
  - - -0.2420801722880766
    - 0.1102139223749642
    - 0.1899156622942371
    - -0.01969117429437628
  - - -0.1527964263280961
    - 0.1008934627078694
    - 0.0524079229903554
    - -0.02051016063540302
  - - -0.4586073270914355
    - -0.1313824110412912
    - -0.410163390228224
    - 0.1217593357710928
  - - -0.1296615230699626
    - 0.05272041655962656
    - 0.004226577998828597
    - -0.06336248322960303
  - - -0.3129065633894023
    - 0.08612219864273712
    - 0.09771977805952947
    - -0.2663537671764814
  - - -0.1991179078792744
    - -0.049216173404393
    - 0.1361748400979665
    - 0.09317790745633422
  - - -0.1859477051374817
    - 0.08523428789830303
    - 0.1301237542865697
    - 0.01948008682561438
  - - -0.205225243818043
    - -0.08040987337924907
    - 0.07976358713646353
    - 0.1388863676911169
  - - -0.1282282911410763
    - 0.02882607694302047
    - 0.006439747467834282
    - 0.0746329792356316
  - - -0.2554344693282273
    - 0.07377051547880703
    - -0.219891825521947
    - 0.03810858480198131
  - - -0.1422898744217697
    - -0.05411318176487053
    - 0.07769646569680792
    - -0.03579708284860401
  - - -0.1931653360149014
    - 0.06647714272945361
    - 0.149944603193395
    - -0.0202546909493314
  - - -0.1576176365583102
    - 0.1076765628290296
    - -0.0569532463238858
    - 0.002324845096859768
  - - -0.1533129864920616
    - 0.01498335755613994
    - -0.1100755627674865
    - -0.03411365276368204
  - - -0.3955100362508266
    - -0.09081556667559777
    - 0.3196311877764041
    - -0.1897804663951624
  - - -0.4502473293811277
    - 0.1463943816366237
    - -0.07980951062527424
    - 0.406105632383771
  - - -0.1191815685629794
    - 0.001753055921232606
    - -0.05110511047590108
    - 0.03986779105136286
  - - -0.2818022446080528
    - 0.110043728630324
    - 0.08753159862007812
    - -0.2228028323390123
  - - -0.1339089828889014
    - 0.01277260230373463
    - 0.087734661329363
    - -0.008432409510496359
  - - -0.1264258437953531
    - -0.05175508392629064
    - 0.05235273910280311
    - 0.02375070473866967
  - - -0.1486187200362198
    - -0.04970771736576559
    - -0.02513346036434871
    - -0.09478911303310708
  - - -0.1795274605061186
    - -0.05695105562921971
    - -0.1065523989322456
    - -0.08736860202771418
  - - -0.1621902324490622
    - 0.005337578028157789
    - -0.0003855497172184225
    - -0.1275814763752549
  - - -0.1895542201764378
    - 0.03388191585582432
    - -0.02355938746419007
    - 0.1556527334387304
  - - -0.1059628602467737
    - 0.00336599351029458
    - -0.03428445705809978
    - -0.006432250274768677
  - - -0.4427868177067157
    - -0.3305037394567933
    - -0.2771665599784707
    - 0.002478340093154393
  - - -0.2049761810109241
    - -0.1776872496441435
    - -0.02097026096228406
    - 0.001650530489462193
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 354
  name: 1L30P.III
  numerator: '1'
  origin_shift:
  - -0.6477629987176394
  - -0.5081909891009371
  - -0.298136820940755
  - 0.00412887058261693
  residue_groups:
  - e_surfaces:
    - - 17
      - 18
    source:
    - -2.545182461368666
    - -0.3530555901360215
    - -0.3913476965257887
    - 0.08209904863479735
  - e_surfaces:
    - - 2
      - 26
    - - 1
      - 29
    - - 2
      - 3
    - - 2
      - 4
    - - 2
      - 5
    - - 2
      - 6
    - - 2
      - 7
    - - 2
      - 8
    - - 2
      - 9
    - - 2
      - 10
    - - 2
      - 11
    - - 2
      - 12
    - - 2
      - 13
    - - 2
      - 14
    - - 2
      - 15
    - - 2
      - 16
    - - 2
      - 17
    - - 2
      - 18
    - - 2
      - 19
    - - 2
      - 20
    - - 2
      - 21
    - - 2
      - 22
    - - 2
      - 23
    - - 2
      - 24
    - - 2
      - 25
    - - 2
      - 27
    - - 2
      - 28
    - - 3
      - 5
    - - 3
      - 6
    - - 3
      - 7
    - - 3
      - 8
    - - 3
      - 9
    - - 3
      - 10
    - - 3
      - 11
    - - 3
      - 12
    - - 3
      - 13
    - - 3
      - 14
    - - 3
      - 15
    - - 3
      - 16
    - - 3
      - 17
    - - 3
      - 18
    - - 3
      - 19
    - - 3
      - 20
    - - 3
      - 21
    - - 3
      - 22
    - - 3
      - 23
    - - 3
      - 24
    - - 3
      - 25
    - - 3
      - 26
    - - 3
      - 27
    - - 3
      - 28
    - - 4
      - 6
    - - 4
      - 7
    - - 4
      - 8
    - - 4
      - 9
    - - 4
      - 10
    - - 4
      - 11
    - - 4
      - 12
    - - 4
      - 13
    - - 4
      - 14
    - - 4
      - 15
    - - 4
      - 16
    - - 4
      - 17
    - - 4
      - 18
    - - 4
      - 19
    - - 4
      - 20
    - - 4
      - 21
    - - 4
      - 22
    - - 4
      - 23
    - - 4
      - 24
    - - 4
      - 25
    - - 4
      - 26
    - - 4
      - 27
    - - 4
      - 28
    - - 5
      - 8
    - - 5
      - 9
    - - 5
      - 10
    - - 5
      - 11
    - - 5
      - 12
    - - 5
      - 13
    - - 5
      - 14
    - - 5
      - 15
    - - 5
      - 16
    - - 5
      - 17
    - - 5
      - 18
    - - 5
      - 19
    - - 5
      - 20
    - - 5
      - 21
    - - 5
      - 22
    - - 5
      - 23
    - - 5
      - 24
    - - 5
      - 25
    - - 5
      - 26
    - - 5
      - 27
    - - 5
      - 28
    - - 6
      - 8
    - - 6
      - 9
    - - 6
      - 10
    - - 6
      - 11
    - - 6
      - 12
    - - 6
      - 13
    - - 6
      - 14
    - - 6
      - 15
    - - 6
      - 16
    - - 6
      - 17
    - - 6
      - 18
    - - 6
      - 19
    - - 6
      - 20
    - - 6
      - 21
    - - 6
      - 22
    - - 6
      - 23
    - - 6
      - 24
    - - 6
      - 25
    - - 6
      - 26
    - - 6
      - 27
    - - 6
      - 28
    - - 7
      - 11
    - - 7
      - 12
    - - 7
      - 13
    - - 7
      - 14
    - - 7
      - 15
    - - 7
      - 16
    - - 7
      - 17
    - - 7
      - 18
    - - 7
      - 19
    - - 7
      - 20
    - - 7
      - 21
    - - 7
      - 22
    - - 7
      - 23
    - - 7
      - 24
    - - 7
      - 25
    - - 7
      - 26
    - - 7
      - 27
    - - 7
      - 28
    - - 8
      - 12
    - - 8
      - 13
    - - 8
      - 14
    - - 8
      - 15
    - - 8
      - 16
    - - 8
      - 17
    - - 8
      - 18
    - - 8
      - 19
    - - 8
      - 20
    - - 8
      - 21
    - - 8
      - 22
    - - 8
      - 23
    - - 8
      - 24
    - - 8
      - 25
    - - 8
      - 26
    - - 8
      - 27
    - - 8
      - 28
    - - 9
      - 13
    - - 9
      - 14
    - - 9
      - 15
    - - 9
      - 16
    - - 9
      - 17
    - - 9
      - 18
    - - 9
      - 19
    - - 9
      - 20
    - - 9
      - 21
    - - 9
      - 22
    - - 9
      - 23
    - - 9
      - 24
    - - 9
      - 25
    - - 9
      - 26
    - - 9
      - 27
    - - 9
      - 28
    - - 10
      - 15
    - - 10
      - 16
    - - 10
      - 17
    - - 10
      - 18
    - - 10
      - 19
    - - 10
      - 20
    - - 10
      - 21
    - - 10
      - 22
    - - 10
      - 23
    - - 10
      - 24
    - - 10
      - 25
    - - 10
      - 26
    - - 10
      - 27
    - - 10
      - 28
    - - 11
      - 16
    - - 11
      - 17
    - - 11
      - 18
    - - 11
      - 19
    - - 11
      - 20
    - - 11
      - 21
    - - 11
      - 22
    - - 11
      - 23
    - - 11
      - 24
    - - 11
      - 25
    - - 11
      - 26
    - - 11
      - 27
    - - 11
      - 28
    - - 12
      - 17
    - - 12
      - 18
    - - 12
      - 19
    - - 12
      - 20
    - - 12
      - 21
    - - 12
      - 22
    - - 12
      - 23
    - - 12
      - 24
    - - 12
      - 25
    - - 12
      - 26
    - - 12
      - 27
    - - 12
      - 28
    - - 13
      - 17
    - - 13
      - 18
    - - 13
      - 19
    - - 13
      - 20
    - - 13
      - 21
    - - 13
      - 22
    - - 13
      - 23
    - - 13
      - 24
    - - 13
      - 25
    - - 13
      - 26
    - - 13
      - 27
    - - 13
      - 28
    - - 14
      - 18
    - - 14
      - 19
    - - 14
      - 20
    - - 14
      - 21
    - - 14
      - 22
    - - 14
      - 23
    - - 14
      - 24
    - - 14
      - 25
    - - 14
      - 26
    - - 14
      - 27
    - - 14
      - 28
    - - 15
      - 19
    - - 15
      - 20
    - - 15
      - 21
    - - 15
      - 22
    - - 15
      - 23
    - - 15
      - 24
    - - 15
      - 25
    - - 15
      - 26
    - - 15
      - 27
    - - 15
      - 28
    - - 16
      - 20
    - - 16
      - 21
    - - 16
      - 22
    - - 16
      - 23
    - - 16
      - 24
    - - 16
      - 25
    - - 16
      - 26
    - - 16
      - 27
    - - 16
      - 28
    - - 17
      - 24
    - - 17
      - 25
    - - 17
      - 26
    - - 17
      - 27
    - - 17
      - 28
    - - 18
      - 26
    - - 18
      - 27
    - - 18
      - 28
    - - 19
      - 27
    - - 19
      - 28
    - - 20
      - 28
    - - 21
      - 28
    - - 22
      - 28
    - - 23
      - 28
    - - 24
      - 28
    source:
    - -5.85708396057761
    - -0.03207485268147212
    - 0.05561240563105951
    - -0.07939432277921527
  - e_surfaces:
    - - 4
      - 5
    - - 3
      - 4
    - - 7
      - 10
    - - 8
      - 10
    - - 8
      - 11
    - - 9
      - 10
    - - 9
      - 11
    - - 9
      - 12
    - - 10
      - 12
    - - 10
      - 13
    - - 10
      - 14
    - - 11
      - 13
    - - 11
      - 14
    - - 11
      - 15
    - - 12
      - 15
    - - 12
      - 16
    - - 13
      - 16
    - - 14
      - 17
    - - 15
      - 17
    - - 15
      - 18
    - - 16
      - 18
    - - 16
      - 19
    - - 17
      - 20
    - - 17
      - 21
    - - 17
      - 22
    - - 17
      - 23
    - - 18
      - 23
    - - 18
      - 24
    - - 18
      - 25
    - - 19
      - 24
    - - 19
      - 25
    - - 19
      - 26
    - - 20
      - 26
    - - 20
      - 27
    - - 21
      - 26
    - - 21
      - 27
    - - 22
      - 27
    - - 25
      - 28
    - - 26
      - 28
    source:
    - -5.462207361961438
    - -0.2431822377643057
    - -0.1867111796535329
    - -0.03919298784943597
  - e_surfaces:
    - - 11
      - 12
    - - 10
      - 11
    - - 12
      - 14
    - - 13
      - 15
    source:
    - -3.842512800434762
    - -0.23507675998305963
    - -0.23099607447250098
    - -0.15741341442314144
  - e_surfaces:
    - - 6
      - 7
    - - 5
      - 6
    - - 5
      - 7
    source:
    - -4.87393851180004
    - -0.16452024328264106
    - 0.2192256325758625
    - -0.09758984039092575
  - e_surfaces:
    - - 21
      - 22
    - - 18
      - 20
    - - 18
      - 21
    - - 18
      - 22
    - - 19
      - 21
    - - 19
      - 22
    - - 19
      - 23
    - - 20
      - 21
    - - 20
      - 22
    - - 20
      - 23
    - - 20
      - 24
    - - 20
      - 25
    - - 21
      - 23
    - - 21
      - 24
    - - 21
      - 25
    - - 22
      - 24
    - - 22
      - 25
    - - 22
      - 26
    - - 23
      - 26
    - - 23
      - 27
    source:
    - -1.5600423359276046
    - -0.6240193586279364
    - -0.4356993353740545
    - -0.13263913295082785
  - e_surfaces:
    - - 13
      - 14
    - - 12
      - 13
    source:
    - -3.4447884566847655
    - -0.2547340936969961
    - -0.0888007146473619
    - -0.15972491637651876
  - e_surfaces:
    - - 14
      - 15
    - - 14
      - 16
    - - 17
      - 19
    source:
    - -3.2516231206698643
    - -0.3212112364264497
    - -0.23874531784075692
    - -0.13947022542718734
  - e_surfaces:
    - - 23
      - 24
    - - 22
      - 23
    - - 23
      - 25
    - - 24
      - 26
    - - 24
      - 27
    source:
    - -1.2849977720960317
    - -0.5225565573358801
    - -0.4629186141125089
    - -0.06160072465639044
  - e_surfaces:
    - - 27
      - 28
    - - 25
      - 27
    - - 26
      - 27
    source:
    - -0.6477629987176394
    - -0.5081909891009371
    - -0.298136820940755
    - 0.00412887058261693
  - e_surfaces:
    - - 19
      - 20
    - - 18
      - 19
    source:
    - -1.9757535634245589
    - -0.5012030276938778
    - -0.26043307542461336
    - -0.3638743748003365
  - e_surfaces:
    - - 16
      - 17
    - - 15
      - 16
    source:
    - -2.9406924976194926
    - -0.44387115681161926
    - -0.07171650874938462
    - -0.10768141776036506
  - e_surfaces:
    - - 25
      - 26
    - - 24
      - 25
    source:
    - -0.943280079140851
    - -0.4709430797348182
    - -0.35598066546304485
    - 0.15334935374657865
  - e_surfaces:
    - - 8
      - 9
    - - 7
      - 8
    - - 7
      - 9
    source:
    - -4.361914040531363
    - -0.20142626852098522
    - -0.014668985581633459
    - 0.07558601932922143
  - e_surfaces:
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    - - 1
      - 6
    - - 1
      - 7
    - - 1
      - 8
    - - 1
      - 9
    - - 1
      - 10
    - - 1
      - 11
    - - 1
      - 12
    - - 1
      - 13
    - - 1
      - 14
    - - 1
      - 15
    - - 1
      - 16
    - - 1
      - 17
    - - 1
      - 18
    - - 1
      - 19
    - - 1
      - 20
    - - 1
      - 21
    - - 1
      - 22
    - - 1
      - 23
    - - 1
      - 24
    - - 1
      - 25
    - - 1
      - 26
    - - 1
      - 27
    - - 1
      - 28
    - - 0
      - 29
    - - 2
      - 29
    - - 3
      - 29
    - - 4
      - 29
    - - 5
      - 29
    - - 6
      - 29
    - - 7
      - 29
    - - 8
      - 29
    - - 9
      - 29
    - - 10
      - 29
    - - 11
      - 29
    - - 12
      - 29
    - - 13
      - 29
    - - 14
      - 29
    - - 15
      - 29
    - - 16
      - 29
    - - 17
      - 29
    - - 18
      - 29
    - - 19
      - 29
    - - 20
      - 29
    - - 21
      - 29
    - - 22
      - 29
    - - 23
      - 29
    - - 24
      - 29
    - - 25
      - 29
    - - 26
      - 29
    - - 27
      - 29
    - - 28
      - 29
    source:
    - -6.0
    - -0.0
    - -0.0
    - -0.0
- analytical_result_imag: 3.4139302665749493e-12
  analytical_result_real: -4.166376555649402e-12
  external_momenta:
  - - 0.7495832175282474
    - 0.0
    - 0.0
    - 3.75
  - - -0.7495832175282474
    - 0.0
    - 0.0
    - 3.75
  - - -0.0006817311405082294
    - 0.01769549021091204
    - -0.02261479667294971
    - -0.1903959138027442
  - - -0.002297126915576033
    - -0.02486861508307056
    - -0.01218262344611994
    - -0.1868917549175284
  - - 0.005552116874509821
    - -0.0101304166813551
    - -0.01565251934470179
    - -0.1583866081588306
  - - -0.02004525777719839
    - 0.007722419512278923
    - 0.1262863851925462
    - -0.652585228293556
  - - 0.003285470847103632
    - 0.0003170068757872742
    - 0.01607483555551681
    - -0.1495238400877408
  - - -0.01318288584333414
    - -0.0424121167298499
    - 0.0207001271495852
    - -0.2750486951738632
  - - 0.08956956028529564
    - -0.04181923330839848
    - 0.005297985740059507
    - -0.510505216846639
  - - 0.008596069193012913
    - 0.0215774763000238
    - -0.01065806392368144
    - -0.1787508192743766
  - - 0.001171718027633463
    - 0.03119604228228752
    - -0.007927203338651304
    - -0.2038630992839849
  - - -0.03190379168731026
    - 0.006827221444062047
    - -0.01981376649359754
    - -0.2281473328430751
  - - -0.01816471305963102
    - 0.006790578299609332
    - -0.01435441309868346
    - -0.1737180135729676
  - - 0.002565826506991252
    - 0.01308838652596334
    - 0.01466999843306017
    - -0.1595382541542142
  - - -0.01314912045648699
    - 0.0005885203547639661
    - -0.02240074501028731
    - -0.1802802749889105
  - - 0.007336654778063456
    - -0.01083798819930219
    - -0.01633887920578607
    - -0.1630373780181989
  - - -0.0413026205120641
    - 0.007410142225023706
    - -0.01633009877332162
    - -0.2575115917247754
  - - -0.001120155391289462
    - -0.0001021679395338564
    - -0.001123363177845045
    - -0.125252458181251
  - - -0.03304245278313268
    - -0.01507805246966791
    - -0.005512450605421093
    - -0.2221788954806924
  - - -0.002555567017686268
    - 0.08913510655265457
    - 0.05875908576282214
    - -0.5483891935162849
  - - -0.0007837524382871369
    - 0.0138822854561621
    - 0.002670930318187453
    - -0.1436546193249197
  - - 0.1083156678543094
    - 0.009466799463750012
    - -0.08299608557180177
    - -0.6952563271027057
  - - 0.001167901446699877
    - -0.00353434286469693
    - 0.002206032585614081
    - -0.1268584006917978
  - - -0.03533679600653622
    - -0.02442264934702566
    - 0.04833844494643144
    - -0.3466540138587216
  - - -0.03495602566032728
    - 0.0007406426766330819
    - -0.0212095208788085
    - -0.2396516251482828
  - - -0.001512068736634098
    - 0.01454286461805387
    - -0.007397269291384289
    - -0.1494574233797544
  - - 0.003856831198166811
    - 0.0217580002056143
    - -0.0849483741193443
    - -0.4563308006632564
  - - 0.01704351011754387
    - -0.02693882752091508
    - 0.02728646031444713
    - -0.2442198078483976
  - - 0.003303859085676054
    - 0.001147321141773022
    - -0.004376771802157857
    - -0.128100347586231
  - - -0.001731120789003846
    - -0.06374189400153728
    - 0.04354665875627292
    - -0.4058120660763001
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 1
  name: 1L30P.II
  numerator: '1'
  origin_shift:
  - -0.7495832175282474
  - -0.0
  - -0.0
  - -3.75
  residue_groups:
  - e_surfaces:
    - - 0
      - 13
    - - 0
      - 14
    - - 0
      - 15
    - - 0
      - 16
    - - 0
      - 17
    - - 0
      - 18
    source:
    - -0.7495832175282474
    - -0.0
    - -0.0
    - -3.75
- analytical_result_imag: -2.901775688481277e-17
  analytical_result_real: -1.757747887439102e-07
  external_momenta:
  - - 3.0
    - 0.0
    - 0.0
    - 2.99833287011299
  - - 3.0
    - 0.0
    - 0.0
    - -2.99833287011299
  - - -0.369707119564634
    - 0.2976193557472875
    - -0.05005611927042255
    - 0.1886808370368684
  - - -0.120480133891218
    - -0.05373888539081542
    - -0.03856825181225509
    - -0.01183574296548784
  - - -0.1366080963118978
    - -0.08728423034057854
    - 0.03229902999905747
    - -8.816424193215502e-05
  - - -0.1356547589326014
    - -0.03297191718091518
    - -0.07495174996335303
    - 0.04119831884808025
  - - -0.2502365923769989
    - -0.007058110938682028
    - 0.06818112189080966
    - -0.2189060754116708
  - - -0.1786459353420698
    - 0.1046992424065473
    - -0.02851267254157882
    - -0.1006949172415109
  - - -0.1592327297983732
    - -0.06421670596738141
    - -0.09536426408069075
    - 0.04622698400381409
  - - -0.2019394989686633
    - -0.1195593600818853
    - -0.06042765215591156
    - 0.1132855662273399
  - - -0.5264146891335212
    - -0.2698403820376176
    - -0.4406113756930751
    - 0.01265736019832709
  - - -0.2456916193465228
    - -0.0389604273402334
    - 0.2210121784814447
    - 0.0002718114586922751
  - - -0.3105628314950897
    - 0.01144275545892296
    - 0.1609748083390276
    - 0.2457751955221848
  - - -0.2360632028929489
    - 0.0857940090482655
    - 0.01770718816736143
    - 0.1950683963606339
  - - -0.1044324563436895
    - -0.02318951842512641
    - -0.01366604968458472
    - 0.01347676738709212
  - - -0.1251929550496708
    - -0.05796954816989604
    - 0.03143675208148838
    - 0.03639420417613268
  - - -0.1315091659009482
    - -0.04103165102902245
    - 0.05431993345322663
    - -0.05157915431094884
  - - -0.1533868966226102
    - 0.01739147346848744
    - -0.05892606379293033
    - -0.09875624391390005
  - - -0.2538164388828844
    - -0.206610276750778
    - -0.00117139798629071
    - 0.1083217707338358
  - - -0.1555565963532279
    - 0.05008114260575076
    - 0.08417009009219953
    - 0.06786110637305087
  - - -0.371255396907323
    - 0.2342895141799043
    - 0.1626403220830896
    - 0.2156087171495329
  - - -0.1386366152975742
    - 0.03891149076364325
    - -0.007506591296912074
    - -0.08746232374468231
  - - -0.3007702658884222
    - -0.06430703231338415
    - 0.2188884858413501
    - -0.1685680551104467
  - - -0.1384629962891667
    - 0.05409712846398516
    - -0.03898246337517689
    - -0.06874496041549427
  - - -0.1614890920976794
    - -0.01228455600692281
    - -0.03539991142999072
    - 0.1211390227011692
  - - -0.2583749513957764
    - 0.2113054523365527
    - 0.05890038969164927
    - -0.09294280722996563
  - - -0.1009843843836903
    - -0.003081508234576515
    - -0.0098619712368812
    - 0.009544198220703085
  - - -0.1804323179350839
    - -0.1358148630147986
    - -0.05741109526132627
    - -0.02853262134108276
  - - -0.2500517724315
    - 0.03899722216643952
    - -0.08356044850002008
    - -0.2098160075063663
  - - -0.3044104901662132
    - 0.07329018657682732
    - -0.01555222203930474
    - -0.2775831829639689
  internal_masses:
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  - 0.0
  max_n_groups: 354
  name: 1L30P.IV
  numerator: '1'
  origin_shift:
  - -0.7348945805327975
  - -0.0235274542715316
  - -0.15652376580065086
  - -0.5159318118114179
  residue_groups:
  - e_surfaces:
    - - 9
      - 10
    source:
    - -4.447495134813543
    - -0.03748938825357688
    - 0.2474005579343447
    - -0.05786680625550096
  - e_surfaces:
    - - 27
      - 28
    source:
    - -0.5544622625977136
    - 0.11228740874326698
    - -0.0991126705393246
    - -0.48739919047033514
  - e_surfaces:
    - - 15
      - 16
    - - 1
      - 29
    - - 2
      - 10
    - - 2
      - 11
    - - 2
      - 12
    - - 2
      - 13
    - - 2
      - 14
    - - 2
      - 15
    - - 2
      - 16
    - - 2
      - 17
    - - 2
      - 18
    - - 2
      - 19
    - - 2
      - 20
    - - 2
      - 21
    - - 2
      - 22
    - - 2
      - 23
    - - 2
      - 24
    - - 2
      - 25
    - - 2
      - 26
    - - 2
      - 27
    - - 2
      - 28
    - - 3
      - 10
    - - 3
      - 11
    - - 3
      - 12
    - - 3
      - 13
    - - 3
      - 14
    - - 3
      - 15
    - - 3
      - 16
    - - 3
      - 17
    - - 3
      - 18
    - - 3
      - 19
    - - 3
      - 20
    - - 3
      - 21
    - - 3
      - 22
    - - 3
      - 23
    - - 3
      - 24
    - - 3
      - 25
    - - 3
      - 26
    - - 3
      - 27
    - - 3
      - 28
    - - 4
      - 10
    - - 4
      - 11
    - - 4
      - 12
    - - 4
      - 13
    - - 4
      - 14
    - - 4
      - 15
    - - 4
      - 16
    - - 4
      - 17
    - - 4
      - 18
    - - 4
      - 19
    - - 4
      - 20
    - - 4
      - 21
    - - 4
      - 22
    - - 4
      - 23
    - - 4
      - 24
    - - 4
      - 25
    - - 4
      - 26
    - - 4
      - 27
    - - 4
      - 28
    - - 5
      - 10
    - - 5
      - 11
    - - 5
      - 12
    - - 5
      - 13
    - - 5
      - 14
    - - 5
      - 15
    - - 5
      - 16
    - - 5
      - 17
    - - 5
      - 18
    - - 5
      - 19
    - - 5
      - 20
    - - 5
      - 21
    - - 5
      - 22
    - - 5
      - 23
    - - 5
      - 24
    - - 5
      - 25
    - - 5
      - 26
    - - 5
      - 27
    - - 5
      - 28
    - - 6
      - 11
    - - 6
      - 12
    - - 6
      - 13
    - - 6
      - 14
    - - 6
      - 15
    - - 6
      - 16
    - - 6
      - 17
    - - 6
      - 18
    - - 6
      - 19
    - - 6
      - 20
    - - 6
      - 21
    - - 6
      - 22
    - - 6
      - 23
    - - 6
      - 24
    - - 6
      - 25
    - - 6
      - 26
    - - 6
      - 27
    - - 6
      - 28
    - - 7
      - 12
    - - 7
      - 13
    - - 7
      - 14
    - - 7
      - 15
    - - 7
      - 16
    - - 7
      - 17
    - - 7
      - 18
    - - 7
      - 19
    - - 7
      - 20
    - - 7
      - 21
    - - 7
      - 22
    - - 7
      - 23
    - - 7
      - 24
    - - 7
      - 25
    - - 7
      - 26
    - - 7
      - 27
    - - 7
      - 28
    - - 8
      - 12
    - - 8
      - 13
    - - 8
      - 14
    - - 8
      - 15
    - - 8
      - 16
    - - 8
      - 17
    - - 8
      - 18
    - - 8
      - 19
    - - 8
      - 20
    - - 8
      - 21
    - - 8
      - 22
    - - 8
      - 23
    - - 8
      - 24
    - - 8
      - 25
    - - 8
      - 26
    - - 8
      - 27
    - - 8
      - 28
    - - 9
      - 12
    - - 9
      - 13
    - - 9
      - 14
    - - 9
      - 15
    - - 9
      - 16
    - - 9
      - 17
    - - 9
      - 18
    - - 9
      - 19
    - - 9
      - 20
    - - 9
      - 21
    - - 9
      - 22
    - - 9
      - 23
    - - 9
      - 24
    - - 9
      - 25
    - - 9
      - 26
    - - 9
      - 27
    - - 9
      - 28
    - - 10
      - 13
    - - 10
      - 14
    - - 10
      - 15
    - - 10
      - 16
    - - 10
      - 17
    - - 10
      - 18
    - - 10
      - 19
    - - 10
      - 20
    - - 10
      - 21
    - - 10
      - 22
    - - 10
      - 23
    - - 10
      - 24
    - - 10
      - 25
    - - 10
      - 26
    - - 10
      - 27
    - - 10
      - 28
    - - 11
      - 14
    - - 11
      - 15
    - - 11
      - 16
    - - 11
      - 17
    - - 11
      - 18
    - - 11
      - 19
    - - 11
      - 20
    - - 11
      - 21
    - - 11
      - 22
    - - 11
      - 23
    - - 11
      - 24
    - - 11
      - 25
    - - 11
      - 26
    - - 11
      - 27
    - - 11
      - 28
    - - 12
      - 14
    - - 12
      - 15
    - - 12
      - 16
    - - 12
      - 17
    - - 12
      - 18
    - - 12
      - 19
    - - 12
      - 20
    - - 12
      - 21
    - - 12
      - 22
    - - 12
      - 23
    - - 12
      - 24
    - - 12
      - 25
    - - 12
      - 26
    - - 12
      - 27
    - - 12
      - 28
    - - 13
      - 15
    - - 13
      - 16
    - - 13
      - 17
    - - 13
      - 18
    - - 13
      - 19
    - - 13
      - 20
    - - 13
      - 21
    - - 13
      - 22
    - - 13
      - 23
    - - 13
      - 24
    - - 13
      - 25
    - - 13
      - 26
    - - 13
      - 27
    - - 13
      - 28
    - - 14
      - 15
    - - 14
      - 16
    - - 14
      - 17
    - - 14
      - 18
    - - 14
      - 19
    - - 14
      - 20
    - - 14
      - 21
    - - 14
      - 22
    - - 14
      - 23
    - - 14
      - 24
    - - 14
      - 25
    - - 14
      - 26
    - - 14
      - 27
    - - 14
      - 28
    - - 15
      - 17
    - - 15
      - 18
    - - 15
      - 19
    - - 15
      - 20
    - - 15
      - 21
    - - 15
      - 22
    - - 15
      - 23
    - - 15
      - 24
    - - 15
      - 25
    - - 15
      - 26
    - - 15
      - 27
    - - 15
      - 28
    - - 16
      - 18
    - - 16
      - 19
    - - 16
      - 20
    - - 16
      - 21
    - - 16
      - 22
    - - 16
      - 23
    - - 16
      - 24
    - - 16
      - 25
    - - 16
      - 26
    - - 16
      - 27
    - - 16
      - 28
    - - 17
      - 19
    - - 17
      - 20
    - - 17
      - 21
    - - 17
      - 22
    - - 17
      - 23
    - - 17
      - 24
    - - 17
      - 25
    - - 17
      - 26
    - - 17
      - 27
    - - 17
      - 28
    - - 18
      - 21
    - - 18
      - 22
    - - 18
      - 23
    - - 18
      - 24
    - - 18
      - 25
    - - 18
      - 26
    - - 18
      - 27
    - - 18
      - 28
    - - 19
      - 21
    - - 19
      - 22
    - - 19
      - 23
    - - 19
      - 24
    - - 19
      - 25
    - - 19
      - 26
    - - 19
      - 27
    - - 19
      - 28
    - - 20
      - 24
    - - 20
      - 25
    - - 20
      - 26
    - - 20
      - 27
    - - 20
      - 28
    - - 21
      - 25
    - - 21
      - 26
    - - 21
      - 27
    - - 21
      - 28
    - - 22
      - 28
    - - 23
      - 28
    source:
    - -2.8991373805521006
    - 0.2552337232121081
    - 0.2705470562426823
    - -0.5615105413585639
  - e_surfaces:
    - - 3
      - 4
    - - 2
      - 3
    - - 2
      - 4
    - - 2
      - 5
    - - 2
      - 6
    - - 2
      - 7
    - - 2
      - 8
    - - 2
      - 9
    - - 3
      - 5
    - - 3
      - 6
    - - 3
      - 7
    - - 3
      - 8
    - - 3
      - 9
    - - 4
      - 6
    - - 4
      - 7
    - - 4
      - 8
    - - 4
      - 9
    - - 5
      - 7
    - - 5
      - 8
    - - 5
      - 9
    - - 6
      - 9
    - - 6
      - 10
    - - 7
      - 11
    - - 8
      - 11
    source:
    - -5.509812746544148
    - -0.24388047035647206
    - 0.08862437108267764
    - -0.17684509407138055
  - e_surfaces:
    - - 5
      - 6
    - - 4
      - 5
    - - 9
      - 11
    source:
    - -5.237549891299649
    - -0.12362432283497832
    - 0.13127709104697322
    - -0.21795524867752866
  - e_surfaces:
    - - 21
      - 22
    - - 20
      - 21
    - - 20
      - 22
    - - 20
      - 23
    - - 21
      - 23
    - - 21
      - 24
    - - 22
      - 26
    - - 22
      - 27
    - - 23
      - 27
    - - 24
      - 27
    - - 24
      - 28
    source:
    - -1.6949762705875324
    - 0.1622020299741228
    - 0.03702076369029972
    - -0.7155044136454523
  - e_surfaces:
    - - 6
      - 7
    - - 6
      - 8
    - - 7
      - 9
    - - 7
      - 10
    source:
    - -4.98731329892265
    - -0.11656621189629629
    - 0.06309596915616356
    - 0.0009508267341421239
  - e_surfaces:
    - - 8
      - 9
    - - 7
      - 8
    - - 8
      - 10
    source:
    - -4.649434633782207
    - -0.15704874833546217
    - 0.18697290577843312
    - 0.05541875997183894
  - e_surfaces:
    - - 23
      - 24
    - - 25
      - 27
    - - 25
      - 28
    - - 22
      - 23
    - - 22
      - 24
    - - 22
      - 25
    - - 23
      - 25
    - - 23
      - 26
    - - 24
      - 26
    source:
    - -1.2557430084099437
    - 0.1724119338235218
    - -0.14288525877587352
    - -0.4781913981195113
  - e_surfaces:
    - - 26
      - 27
    - - 24
      - 25
    - - 25
      - 26
    - - 26
      - 28
    source:
    - -0.7348945805327975
    - -0.0235274542715316
    - -0.15652376580065086
    - -0.5159318118114179
  - e_surfaces:
    - - 11
      - 12
    - - 10
      - 11
    - - 10
      - 12
    - - 11
      - 13
    source:
    - -3.6753888263334993
    - 0.27131142112427414
    - 0.466999755145975
    - -0.07079597791252032
  - e_surfaces:
    - - 17
      - 18
    - - 16
      - 17
    source:
    - -2.614241318028542
    - 0.27887390077264307
    - 0.275153186582386
    - -0.41117514313371506
  - e_surfaces:
    - - 19
      - 20
    - - 18
      - 19
    - - 18
      - 20
    source:
    - -2.2048682827924297
    - 0.43540303491767035
    - 0.19215449447647723
    - -0.5873580202406017
  - e_surfaces:
    - - 13
      - 14
    - - 12
      - 13
    source:
    - -3.128762791945461
    - 0.17407465661708565
    - 0.288317758639586
    - -0.5116395697953391
  - e_surfaces:
    - - 0
      - 29
    - - 2
      - 29
    - - 3
      - 29
    - - 4
      - 29
    - - 5
      - 29
    - - 6
      - 29
    - - 7
      - 29
    - - 8
      - 29
    - - 9
      - 29
    - - 10
      - 29
    - - 11
      - 29
    - - 12
      - 29
    - - 13
      - 29
    - - 14
      - 29
    - - 15
      - 29
    - - 16
      - 29
    - - 17
      - 29
    - - 18
      - 29
    - - 19
      - 29
    - - 20
      - 29
    - - 21
      - 29
    - - 22
      - 29
    - - 23
      - 29
    - - 24
      - 29
    - - 25
      - 29
    - - 26
      - 29
    - - 27
      - 29
    - - 28
      - 29
    - - 1
      - 0
    - - 1
      - 2
    - - 1
      - 3
    - - 1
      - 4
    - - 1
      - 5
    - - 1
      - 6
    - - 1
      - 7
    - - 1
      - 8
    - - 1
      - 9
    - - 1
      - 10
    - - 1
      - 11
    - - 1
      - 12
    - - 1
      - 13
    - - 1
      - 14
    - - 1
      - 15
    - - 1
      - 16
    - - 1
      - 17
    - - 1
      - 18
    - - 1
      - 19
    - - 1
      - 20
    - - 1
      - 21
    - - 1
      - 22
    - - 1
      - 23
    - - 1
      - 24
    - - 1
      - 25
    - - 1
      - 26
    - - 1
      - 27
    - - 1
      - 28
    source:
    - -4.440892098500626e-16
    - 1.3877787807814457e-16
    - 2.1684043449710089e-16
    - -0.0

